Fast analytic solver of rational Bethe equations

In this note we propose an approach for a fast analytic determination of all possible eigenstates of rational GL(N|M) integrable spin chains of given not too large length, in terms of Baxter Q-functions. We observe that all exceptional solutions, if any, are automatically correctly accounted. The key intuition behind the approach is that the equations on the Q-functions are determined solely by the Young diagram, and not by the choice of the rank of the GL symmetry. Hence we can choose arbitrary N and M that accommodate the desired representation. Then we consider all distinguished Q-functions at once, not only those following a certain Kac-Dynkin path.

==> anc/BetheSolver.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.4' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    486354,      13036]
NotebookOptionsPosition[    473697,      12626]
NotebookOutlinePosition[    474817,      12661]
CellTagsIndexPosition[    474774,      12658]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 "Polynomial Q-systems\n",
 StyleBox["Distinguished Q-functions on Young diagrams",
  FontSize->18,
  FontColor->RGBColor[
   0.9019607843137255, 0.9019607843137255, 0.9019607843137255]]
}], "Title",
 CellChangeTimes->{{3.6775688204314327`*^9, 3.677568860214745*^9}, {
  3.677568930424465*^9, 3.677568942566638*^9}, {3.677996789949675*^9, 
  3.6779967942094088`*^9}, {3.678950724135147*^9, 3.678950729520568*^9}}],

Cell[BoxData[
 ButtonBox[
  StyleBox["\<\"Run Initialization Cells\"\>",
   StripOnInput->False,
   FontSize->14],
  Appearance->Automatic,
  ButtonFunction:>FrontEndExecute[
    FrontEndToken["EvaluateInitialization"]],
  Evaluator->Automatic,
  Method->"Preemptive"]], "Output",
 CellChangeTimes->{3.6793084090710163`*^9}],

Cell[BoxData[
 ButtonBox[
  StyleBox["\<\"Open interface\"\>",
   StripOnInput->False,
   FontSize->14],
  Appearance->Automatic,
  ButtonFunction:>CellPrint[$CellContext`interface],
  Evaluator->Automatic,
  Method->"Preemptive"]], "Output",
 CellChangeTimes->{3.679912894933947*^9, 3.679912931186509*^9}],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Introduction",
 FontColor->GrayLevel[0.5]]], "Section",
 CellChangeTimes->{{3.6780005455087137`*^9, 3.6780005480042067`*^9}, {
  3.6780010074371977`*^9, 3.6780010096916237`*^9}}],

Cell[CellGroupData[{

Cell["Functions and examples", "Subsection",
 CellChangeTimes->{{3.6780023501425753`*^9, 3.6780023513423567`*^9}, {
   3.678015124447884*^9, 3.678015126011524*^9}, {3.678017209957492*^9, 
   3.678017227736053*^9}, 3.678956390484474*^9}],

Cell[CellGroupData[{

Cell[TextData[StyleBox["YDDQ", "Input",
 FontSize->18]], "Subsubsection",
 CellChangeTimes->{3.678951684554758*^9}],

Cell[TextData[{
 StyleBox["YDDQ[yd]", "Input"],
 " returns a list of the solutions on the young diagram ",
 StyleBox["yd", "Input"],
 ". The solutions are lists, and a specific Q-function ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["Q", 
    RowBox[{"a", "|", "j"}]], TraditionalForm]]],
 " can be found as the element ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[LeftDoubleBracket]", 
    RowBox[{
     RowBox[{"a", "+", "1"}], ",", 
     RowBox[{"j", "+", "1"}]}], "\[RightDoubleBracket]"}], 
   TraditionalForm]]],
 "."
}], "Text",
 CellChangeTimes->{{3.678951728032777*^9, 3.678951730736744*^9}, {
  3.678951844950919*^9, 3.678951858281013*^9}, {3.678952003729319*^9, 
  3.678952044360757*^9}, {3.678952135540987*^9, 3.678952260588214*^9}, {
  3.6789523009638853`*^9, 3.678952422321553*^9}, {3.6789525032759323`*^9, 
  3.6789525052273693`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Grid", "[", 
    RowBox[{"#", ",", 
     RowBox[{"Dividers", "\[Rule]", "All"}], ",", 
     RowBox[{"Spacings", "\[Rule]", "2"}]}], "]"}], "&"}], "/@", 
  RowBox[{"YDDQ", "[", 
   RowBox[{"{", 
    RowBox[{"3", ",", "1"}], "}"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.678954882895821*^9, 3.678954889881855*^9}, {
  3.678954968536384*^9, 3.6789550006535387`*^9}, {3.6789550563276443`*^9, 
  3.6789550586715097`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   TagBox[GridBox[{
      {
       SuperscriptBox["u", "4"], 
       RowBox[{
        FractionBox["u", "2"], "+", 
        SuperscriptBox["u", "2"]}], 
       RowBox[{
        FractionBox["1", "4"], "+", "u"}], "1"},
      {
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], "+", "u"}], "1", "1", "1"},
      {"1", "1", "", ""}
     },
     AutoDelete->False,
     GridBoxDividers->{"Columns" -> {{True}}, "Rows" -> {{True}}},
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
     GridBoxSpacings->{"Columns" -> {{2}}}],
    "Grid"], ",", 
   TagBox[GridBox[{
      {
       SuperscriptBox["u", "4"], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "4"]}], "+", 
        SuperscriptBox["u", "2"]}], "u", "1"},
      {"u", "1", "1", "1"},
      {"1", "1", "", ""}
     },
     AutoDelete->False,
     GridBoxDividers->{"Columns" -> {{True}}, "Rows" -> {{True}}},
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
     GridBoxSpacings->{"Columns" -> {{2}}}],
    "Grid"], ",", 
   TagBox[GridBox[{
      {
       SuperscriptBox["u", "4"], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["u", "2"]}], "+", 
        SuperscriptBox["u", "2"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "4"]}], "+", "u"}], "1"},
      {
       RowBox[{
        FractionBox["1", "2"], "+", "u"}], "1", "1", "1"},
      {"1", "1", "", ""}
     },
     AutoDelete->False,
     GridBoxDividers->{"Columns" -> {{True}}, "Rows" -> {{True}}},
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
     GridBoxSpacings->{"Columns" -> {{2}}}],
    "Grid"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.678954890878789*^9, {3.678954973454124*^9, 3.6789550009572372`*^9}, 
   3.678955059267626*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"YDDQ", "[", 
    RowBox[{"{", 
     RowBox[{"3", ",", "1"}], "}"}], "]"}], "\[LeftDoubleBracket]", "1", 
   "\[RightDoubleBracket]"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"choose", " ", "the", " ", "first", " ", "solution"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "\[LeftDoubleBracket]", 
   RowBox[{"2", ",", "1"}], "\[RightDoubleBracket]"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"Pick", " ", "out", " ", 
    SubscriptBox["Q", 
     RowBox[{"1", "|", "0"}]]}], " ", "*)"}]}]}], "Input",
 CellChangeTimes->{{3.678952433562786*^9, 3.67895250002349*^9}, {
  3.678952530351533*^9, 3.678952549318391*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     SuperscriptBox["u", "4"], ",", 
     RowBox[{
      FractionBox["u", "2"], "+", 
      SuperscriptBox["u", "2"]}], ",", 
     RowBox[{
      FractionBox["1", "4"], "+", "u"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "2"]}], "+", "u"}], ",", "1", ",", "1", ",", "1"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.6789524372174273`*^9, {3.678952483917783*^9, 3.678952500519621*^9}, {
   3.6789525323794317`*^9, 3.6789525502678013`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", "2"]}], "+", "u"}]], "Output",
 CellChangeTimes->{
  3.6789524372174273`*^9, {3.678952483917783*^9, 3.678952500519621*^9}, {
   3.6789525323794317`*^9, 3.6789525502761993`*^9}}]
}, Open  ]],

Cell[TextData[{
 StyleBox["YDDQ[yd,inh]", "Input"],
 " returns a list of the solutions on the young diagram ",
 StyleBox["yd ", "Input"],
 "with the inhomogeneity ",
 StyleBox["inh",
  FontWeight->"Bold"],
 " inserted in ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["Q", 
    RowBox[{"0", "|", "0"}]], TraditionalForm]]],
 ". The default value is 0 and corresponds to ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["u", "L"], TraditionalForm]]],
 "."
}], "Text",
 CellChangeTimes->{{3.679030159628603*^9, 3.679030260274012*^9}, {
  3.6790303394731493`*^9, 3.679030340233458*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Grid", "[", 
    RowBox[{"#", ",", 
     RowBox[{"Dividers", "\[Rule]", "All"}], ",", 
     RowBox[{"Spacings", "\[Rule]", "2"}]}], "]"}], "&"}], "/@", 
  RowBox[{"YDDQ", "[", 
   RowBox[{"{", 
    RowBox[{"3", ",", "1"}], "}"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.6780158205891542`*^9, 3.678015842173317*^9}, {
  3.6790303096041813`*^9, 3.679030321123282*^9}, {3.679030538295203*^9, 
  3.6790306114980497`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   TagBox[GridBox[{
      {
       SuperscriptBox["u", "4"], 
       RowBox[{
        FractionBox["u", "2"], "+", 
        SuperscriptBox["u", "2"]}], 
       RowBox[{
        FractionBox["1", "4"], "+", "u"}], "1"},
      {
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], "+", "u"}], "1", "1", "1"},
      {"1", "1", "", ""}
     },
     AutoDelete->False,
     GridBoxDividers->{"Columns" -> {{True}}, "Rows" -> {{True}}},
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
     GridBoxSpacings->{"Columns" -> {{2}}}],
    "Grid"], ",", 
   TagBox[GridBox[{
      {
       SuperscriptBox["u", "4"], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "4"]}], "+", 
        SuperscriptBox["u", "2"]}], "u", "1"},
      {"u", "1", "1", "1"},
      {"1", "1", "", ""}
     },
     AutoDelete->False,
     GridBoxDividers->{"Columns" -> {{True}}, "Rows" -> {{True}}},
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
     GridBoxSpacings->{"Columns" -> {{2}}}],
    "Grid"], ",", 
   TagBox[GridBox[{
      {
       SuperscriptBox["u", "4"], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["u", "2"]}], "+", 
        SuperscriptBox["u", "2"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "4"]}], "+", "u"}], "1"},
      {
       RowBox[{
        FractionBox["1", "2"], "+", "u"}], "1", "1", "1"},
      {"1", "1", "", ""}
     },
     AutoDelete->False,
     GridBoxDividers->{"Columns" -> {{True}}, "Rows" -> {{True}}},
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
     GridBoxSpacings->{"Columns" -> {{2}}}],
    "Grid"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.679030316251346*^9, {3.6790305463666*^9, 3.679030552142098*^9}, {
   3.679030585309497*^9, 3.679030612064158*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Grid", "[", 
    RowBox[{"#", ",", 
     RowBox[{"Dividers", "\[Rule]", "All"}], ",", 
     RowBox[{"Spacings", "\[Rule]", "2"}]}], "]"}], "&"}], "/@", 
  RowBox[{"YDDQ", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"3", ",", "1"}], "}"}], ",", 
    RowBox[{
     SuperscriptBox["u", "4"], "+", 
     RowBox[{"2", 
      SuperscriptBox["u", "3"]}], "+", 
     RowBox[{"23", "u"}], "+", "2"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   TagBox[GridBox[{
      {
       RowBox[{"2", "+", 
        RowBox[{"23", " ", "u"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["u", "3"]}], "+", 
        SuperscriptBox["u", "4"]}], 
       RowBox[{
        FractionBox["9", "4"], "-", "u", "+", 
        SuperscriptBox["u", "2"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], "+", "u"}], "1"},
      {
       RowBox[{
        FractionBox["5", "2"], "+", "u"}], "1", "1", "1"},
      {"1", "1", "", ""}
     },
     AutoDelete->False,
     GridBoxDividers->{"Columns" -> {{True}}, "Rows" -> {{True}}},
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
     GridBoxSpacings->{"Columns" -> {{2}}}],
    "Grid"], ",", 
   TagBox[GridBox[{
      {
       RowBox[{"2", "+", 
        RowBox[{"23", " ", "u"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["u", "3"]}], "+", 
        SuperscriptBox["u", "4"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "4"]}], "-", 
        RowBox[{
         FractionBox["3", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            SqrtBox["2"]}]}], ")"}]}], "+", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "-", 
            RowBox[{"2", " ", "\[ImaginaryI]", " ", 
             SqrtBox["2"]}]}], ")"}], "2"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           FractionBox["3", "2"], "+", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "\[ImaginaryI]", " ", 
               SqrtBox["2"]}]}], ")"}]}]}], ")"}], " ", "u"}], "+", 
        SuperscriptBox["u", "2"]}], 
       RowBox[{
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"4", "+", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            SqrtBox["2"]}]}], ")"}]}], "+", "u"}], "1"},
      {
       RowBox[{
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            SqrtBox["2"]}]}], ")"}]}], "+", "u"}], "1", "1", "1"},
      {"1", "1", "", ""}
     },
     AutoDelete->False,
     GridBoxDividers->{"Columns" -> {{True}}, "Rows" -> {{True}}},
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
     GridBoxSpacings->{"Columns" -> {{2}}}],
    "Grid"], ",", 
   TagBox[GridBox[{
      {
       RowBox[{"2", "+", 
        RowBox[{"23", " ", "u"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["u", "3"]}], "+", 
        SuperscriptBox["u", "4"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "4"]}], "-", 
        RowBox[{
         FractionBox["3", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            SqrtBox["2"]}]}], ")"}]}], "+", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", "\[ImaginaryI]", " ", 
             SqrtBox["2"]}]}], ")"}], "2"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           FractionBox["3", "2"], "+", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"2", " ", "\[ImaginaryI]", " ", 
               SqrtBox["2"]}]}], ")"}]}]}], ")"}], " ", "u"}], "+", 
        SuperscriptBox["u", "2"]}], 
       RowBox[{
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"4", "-", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            SqrtBox["2"]}]}], ")"}]}], "+", "u"}], "1"},
      {
       RowBox[{
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            SqrtBox["2"]}]}], ")"}]}], "+", "u"}], "1", "1", "1"},
      {"1", "1", "", ""}
     },
     AutoDelete->False,
     GridBoxDividers->{"Columns" -> {{True}}, "Rows" -> {{True}}},
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
     GridBoxSpacings->{"Columns" -> {{2}}}],
    "Grid"]}], "}"}]], "Output",
 CellChangeTimes->{3.67903061399024*^9}]
}, Open  ]],

Cell[TextData[{
 StyleBox["YDDQ[yd,inh,path]", "Input"],
 " returns a list of the solutions on the young diagram ",
 StyleBox["yd ", "Input"],
 "with the inhomogeneity ",
 StyleBox["inh",
  FontWeight->"Bold"],
 " inserted in ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["Q", 
    RowBox[{"0", "|", "0"}]], TraditionalForm]]],
 ". In the algorithm, the ansatz is written along path. The default value is \
0 and corresponds to one of the paths that minimises the number of Bethe \
roots. The computation time can sometimes be shorter on a different path."
}], "Text",
 CellChangeTimes->{{3.679030159628603*^9, 3.679030260274012*^9}, {
  3.6790303428894453`*^9, 3.6790303613369703`*^9}, {3.6790304167278957`*^9, 
  3.679030520334799*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"YDDQ", "[", 
  RowBox[{"{", 
   RowBox[{"2", ",", "2"}], "}"}], "]"}]], "Input",
 CellChangeTimes->{3.679030404016597*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["u", "4"], ",", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "12"]}], "+", 
        SuperscriptBox["u", "2"]}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        FractionBox["1", "4"], "+", 
        SuperscriptBox["u", "2"]}], ",", "u", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["u", "4"], ",", 
       RowBox[{
        FractionBox["1", "4"], "+", 
        SuperscriptBox["u", "2"]}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "12"]}], "+", 
        SuperscriptBox["u", "2"]}], ",", "u", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1"}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.679030404756156*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"YDDQ", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "2"}], "}"}], ",", "0", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2"}], "}"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.6790303540174017`*^9, 3.679030397312996*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["u", "4"], ",", 
       RowBox[{
        FractionBox["1", "4"], "+", 
        SuperscriptBox["u", "2"]}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "12"]}], "+", 
        SuperscriptBox["u", "2"]}], ",", "u", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["u", "4"], ",", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "12"]}], "+", 
        SuperscriptBox["u", "2"]}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        FractionBox["1", "4"], "+", 
        SuperscriptBox["u", "2"]}], ",", "u", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1"}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.679030394388114*^9, 3.6790303976552877`*^9}}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["mult", "Input",
 FontSize->18]], "Subsubsection",
 CellChangeTimes->{
  3.678951684554758*^9, 3.6806324549042892`*^9, {3.680632551975233*^9, 
   3.680632553718145*^9}}],

Cell[TextData[{
 StyleBox["mult[yd]", "Input"],
 " returns the expected number of solution corresponding to the Young diagram \
",
 StyleBox["yd", "Input"]
}], "Text",
 CellChangeTimes->{{3.6806325559099617`*^9, 3.680632565573777*^9}, {
  3.6806326759643*^9, 3.6806326900599527`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"YD", "[", "5", "]"}], "\[IndentingNewLine]", 
 RowBox[{"mult", "/@", 
  RowBox[{"YD", "[", "5", "]"}]}]}], "Input",
 CellChangeTimes->{{3.680632907482787*^9, 3.680632950434485*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", "5", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.680632915491398*^9, 3.680632951065919*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "4", ",", "5", ",", "6", ",", "5", ",", "4", ",", "1"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.680632915491398*^9, 3.680632951072936*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"mult", "/@", 
  RowBox[{"YD", "[", "6", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"mult", "/@", 
  RowBox[{"YD", "[", "7", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"mult", "/@", 
  RowBox[{"YD", "[", "8", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"mult", "/@", 
  RowBox[{"YD", "[", "9", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"mult", "/@", 
  RowBox[{"YD", "[", "10", "]"}]}]}], "Input",
 CellChangeTimes->{{3.680632960488594*^9, 3.680632989725295*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1", ",", "5", ",", "9", ",", "10", ",", "5", ",", "16", ",", "10", ",", 
   "5", ",", "9", ",", "5", ",", "1"}], "}"}]], "Output",
 CellChangeTimes->{{3.680632974331698*^9, 3.680632990064726*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1", ",", "6", ",", "14", ",", "15", ",", "14", ",", "35", ",", "20", ",", 
   "21", ",", "21", ",", "35", ",", "15", ",", "14", ",", "14", ",", "6", ",",
    "1"}], "}"}]], "Output",
 CellChangeTimes->{{3.680632974331698*^9, 3.680632990074328*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1", ",", "7", ",", "20", ",", "21", ",", "28", ",", "64", ",", "35", ",", 
   "14", ",", "70", ",", "56", ",", "90", ",", "35", ",", "42", ",", "56", 
   ",", "70", ",", "64", ",", "21", ",", "14", ",", "28", ",", "20", ",", "7",
    ",", "1"}], "}"}]], "Output",
 CellChangeTimes->{{3.680632974331698*^9, 3.680632990081273*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1", ",", "8", ",", "27", ",", "28", ",", "48", ",", "105", ",", "56", ",", 
   "42", ",", "162", ",", "120", ",", "189", ",", "70", ",", "84", ",", "168",
    ",", "216", ",", "216", ",", "189", ",", "56", ",", "42", ",", "168", ",",
    "120", ",", "84", ",", "162", ",", "105", ",", "28", ",", "42", ",", "48",
    ",", "27", ",", "8", ",", "1"}], "}"}]], "Output",
 CellChangeTimes->{{3.680632974331698*^9, 3.680632990088543*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1", ",", "9", ",", "35", ",", "36", ",", "75", ",", "160", ",", "84", ",", 
   "90", ",", "315", ",", "225", ",", "350", ",", "126", ",", "42", ",", 
   "288", ",", "450", ",", "567", ",", "525", ",", "448", ",", "126", ",", 
   "252", ",", "300", ",", "210", ",", "768", ",", "525", ",", "300", ",", 
   "567", ",", "350", ",", "84", ",", "210", ",", "252", ",", "450", ",", 
   "225", ",", "288", ",", "315", ",", "160", ",", "36", ",", "42", ",", "90",
    ",", "75", ",", "35", ",", "9", ",", "1"}], "}"}]], "Output",
 CellChangeTimes->{{3.680632974331698*^9, 3.680632990095625*^9}}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["drawYD", "Input",
 FontSize->18,
 FontColor->GrayLevel[0.5]]], "Subsubsection",
 CellChangeTimes->{
  3.678951684554758*^9, {3.678951951715509*^9, 3.678951954889742*^9}}],

Cell[TextData[{
 StyleBox["drawYD[yd]", "Input"],
 " displays the Young diagram ",
 StyleBox["yd", "Input"],
 "."
}], "Text",
 CellChangeTimes->{{3.678952695717762*^9, 3.6789527280930758`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"drawYD", "[", 
  RowBox[{"{", 
   RowBox[{"7", ",", "4", ",", "2", ",", "1"}], "}"}], "]"}]], "Input",
 CellChangeTimes->{{3.6789519190901423`*^9, 3.678951927370262*^9}, {
  3.6789520744063587`*^9, 3.678952087469371*^9}}],

Cell[BoxData[
 GraphicsBox[
  {GrayLevel[1], EdgeForm[Thickness[
   Large]], {RectangleBox[{0, 0}], RectangleBox[{1, 0}], RectangleBox[{2, 0}],
     RectangleBox[{3, 0}], RectangleBox[{4, 0}], RectangleBox[{5, 0}], 
    RectangleBox[{6, 0}]}, {RectangleBox[{0, 1}], RectangleBox[{1, 1}], 
    RectangleBox[{2, 1}], RectangleBox[{3, 1}]}, {RectangleBox[{0, 2}], 
    RectangleBox[{1, 2}]}, RectangleBox[{0, 3}]},
  ImageSize->{210, 120}]], "Output",
 CellChangeTimes->{{3.678951923075316*^9, 3.6789519277779922`*^9}, {
  3.67895207504806*^9, 3.6789520897838697`*^9}}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["drawYDDQ", "Input",
 FontSize->18,
 FontColor->GrayLevel[0.5]]], "Subsubsection",
 CellChangeTimes->{
  3.678951684554758*^9, {3.6789517168902407`*^9, 3.678951719689158*^9}}],

Cell[TextData[{
 StyleBox["drawYDDQ[yd]", "Input"],
 " displays the Young diagram ",
 StyleBox["yd", "Input"],
 ", the ",
 StyleBox["weights",
  FontSlant->"Italic"],
 " associated to each line, the ",
 StyleBox["number of Bethe roots",
  FontSlant->"Italic"],
 " at each vertex, and a ",
 StyleBox["path",
  FontSlant->"Italic"],
 " that minimises the total number of roots (yellow)."
}], "Text",
 CellChangeTimes->{{3.678952695717762*^9, 3.6789527280930758`*^9}, {
  3.678952763606448*^9, 3.678952867554632*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"drawYDDQ", "[", 
  RowBox[{"{", 
   RowBox[{"7", ",", "4", ",", "2", ",", "1"}], "}"}], "]"}]], "Input",
 CellChangeTimes->{{3.6789521069663353`*^9, 3.6789521072393703`*^9}}],

Cell[BoxData[
 GraphicsBox[
  {GrayLevel[1], EdgeForm[Thickness[
   Large]], {RectangleBox[{0, 0}], RectangleBox[{1, 0}], RectangleBox[{2, 0}],
     RectangleBox[{3, 0}], RectangleBox[{4, 0}], RectangleBox[{5, 0}], 
    RectangleBox[{6, 0}]}, {RectangleBox[{0, 1}], RectangleBox[{1, 1}], 
    RectangleBox[{2, 1}], RectangleBox[{3, 1}]}, {RectangleBox[{0, 2}], 
    RectangleBox[{1, 2}]}, RectangleBox[{0, 3}], 
   {RGBColor[1, 1, 0], Thickness[0.02], LineBox[{{0, 0}, {0, 1}}], 
    LineBox[{{0, 1}, {0, 2}}], LineBox[{{0, 2}, {1, 2}}], 
    LineBox[{{1, 2}, {2, 2}}], LineBox[{{2, 2}, {3, 2}}], 
    LineBox[{{3, 2}, {4, 2}}]}, 
   {GrayLevel[0], Thickness[0.003], LineBox[{{0, 0}, {0, 1}}], 
    LineBox[{{0, 1}, {0, 2}}], LineBox[{{0, 2}, {1, 2}}], 
    LineBox[{{1, 2}, {2, 2}}], LineBox[{{2, 2}, {3, 2}}], 
    LineBox[{{3, 2}, {4, 2}}]}, 
   {RGBColor[0.5, 0, 0.5], Thickness[Large], {InsetBox[
      StyleBox["4",
       StripOnInput->False,
       FontSize->Large], {0.5, 0}], InsetBox[
      StyleBox["3",
       StripOnInput->False,
       FontSize->Large], {0.5, 1}], InsetBox[
      StyleBox["2",
       StripOnInput->False,
       FontSize->Large], {0.5, 2}], InsetBox[
      StyleBox["1",
       StripOnInput->False,
       FontSize->Large], {0.5, 3}], InsetBox[
      StyleBox["0",
       StripOnInput->False,
       FontSize->Large], {0.5, 4}]}, {InsetBox[
      StyleBox["3",
       StripOnInput->False,
       FontSize->Large], {1.5, 0}], InsetBox[
      StyleBox["2",
       StripOnInput->False,
       FontSize->Large], {1.5, 1}], InsetBox[
      StyleBox["1",
       StripOnInput->False,
       FontSize->Large], {1.5, 2}], InsetBox[
      StyleBox["0",
       StripOnInput->False,
       FontSize->Large], {1.5, 3}]}, {InsetBox[
      StyleBox["2",
       StripOnInput->False,
       FontSize->Large], {2.5, 0}], InsetBox[
      StyleBox["1",
       StripOnInput->False,
       FontSize->Large], {2.5, 1}], InsetBox[
      StyleBox["0",
       StripOnInput->False,
       FontSize->Large], {2.5, 2}]}, {InsetBox[
      StyleBox["2",
       StripOnInput->False,
       FontSize->Large], {3.5, 0}], InsetBox[
      StyleBox["1",
       StripOnInput->False,
       FontSize->Large], {3.5, 1}], InsetBox[
      StyleBox["0",
       StripOnInput->False,
       FontSize->Large], {3.5, 2}]}, {InsetBox[
      StyleBox["1",
       StripOnInput->False,
       FontSize->Large], {4.5, 0}], InsetBox[
      StyleBox["0",
       StripOnInput->False,
       FontSize->Large], {4.5, 1}]}, {InsetBox[
      StyleBox["1",
       StripOnInput->False,
       FontSize->Large], {5.5, 0}], InsetBox[
      StyleBox["0",
       StripOnInput->False,
       FontSize->Large], {5.5, 1}]}, {InsetBox[
      StyleBox["1",
       StripOnInput->False,
       FontSize->Large], {6.5, 0}], InsetBox[
      StyleBox["0",
       StripOnInput->False,
       FontSize->Large], {6.5, 1}]}, 
    {RGBColor[0, 0, 1], {InsetBox[
       StyleBox["7",
        StripOnInput->False,
        FontSize->Large], {0, 0.5}], InsetBox[
       StyleBox["6",
        StripOnInput->False,
        FontSize->Large], {1, 0.5}], InsetBox[
       StyleBox["5",
        StripOnInput->False,
        FontSize->Large], {2, 0.5}], InsetBox[
       StyleBox["4",
        StripOnInput->False,
        FontSize->Large], {3, 0.5}], InsetBox[
       StyleBox["3",
        StripOnInput->False,
        FontSize->Large], {4, 0.5}], InsetBox[
       StyleBox["2",
        StripOnInput->False,
        FontSize->Large], {5, 0.5}], InsetBox[
       StyleBox["1",
        StripOnInput->False,
        FontSize->Large], {6, 0.5}], InsetBox[
       StyleBox["0",
        StripOnInput->False,
        FontSize->Large], {7, 0.5}]}, {InsetBox[
       StyleBox["4",
        StripOnInput->False,
        FontSize->Large], {0, 1.5}], InsetBox[
       StyleBox["3",
        StripOnInput->False,
        FontSize->Large], {1, 1.5}], InsetBox[
       StyleBox["2",
        StripOnInput->False,
        FontSize->Large], {2, 1.5}], InsetBox[
       StyleBox["1",
        StripOnInput->False,
        FontSize->Large], {3, 1.5}], InsetBox[
       StyleBox["0",
        StripOnInput->False,
        FontSize->Large], {4, 1.5}]}, {InsetBox[
       StyleBox["2",
        StripOnInput->False,
        FontSize->Large], {0, 2.5}], InsetBox[
       StyleBox["1",
        StripOnInput->False,
        FontSize->Large], {1, 2.5}], InsetBox[
       StyleBox["0",
        StripOnInput->False,
        FontSize->Large], {2, 2.5}]}, {InsetBox[
       StyleBox["1",
        StripOnInput->False,
        FontSize->Large], {0, 3.5}], InsetBox[
       StyleBox["0",
        StripOnInput->False,
        FontSize->Large], {1, 3.5}]}, {InsetBox[
       StyleBox["14",
        StripOnInput->False,
        LineColor->GrayLevel[0.5],
        FrontFaceColor->GrayLevel[0.5],
        BackFaceColor->GrayLevel[0.5],
        GraphicsColor->GrayLevel[0.5],
        FontSize->Large,
        FontColor->GrayLevel[0.5]], {0, 0}], InsetBox[
       StyleBox["10",
        StripOnInput->False,
        LineColor->RGBColor[1, 0, 0],
        FrontFaceColor->RGBColor[1, 0, 0],
        BackFaceColor->RGBColor[1, 0, 0],
        GraphicsColor->RGBColor[1, 0, 0],
        FontSize->Large,
        FontColor->RGBColor[1, 0, 0]], {1, 0}], InsetBox[
       StyleBox["7",
        StripOnInput->False,
        LineColor->RGBColor[1, 0, 0],
        FrontFaceColor->RGBColor[1, 0, 0],
        BackFaceColor->RGBColor[1, 0, 0],
        GraphicsColor->RGBColor[1, 0, 0],
        FontSize->Large,
        FontColor->RGBColor[1, 0, 0]], {2, 0}], InsetBox[
       StyleBox["5",
        StripOnInput->False,
        LineColor->RGBColor[1, 0, 0],
        FrontFaceColor->RGBColor[1, 0, 0],
        BackFaceColor->RGBColor[1, 0, 0],
        GraphicsColor->RGBColor[1, 0, 0],
        FontSize->Large,
        FontColor->RGBColor[1, 0, 0]], {3, 0}], InsetBox[
       StyleBox["3",
        StripOnInput->False,
        LineColor->RGBColor[1, 0, 0],
        FrontFaceColor->RGBColor[1, 0, 0],
        BackFaceColor->RGBColor[1, 0, 0],
        GraphicsColor->RGBColor[1, 0, 0],
        FontSize->Large,
        FontColor->RGBColor[1, 0, 0]], {4, 0}], InsetBox[
       StyleBox["2",
        StripOnInput->False,
        LineColor->RGBColor[1, 0, 0],
        FrontFaceColor->RGBColor[1, 0, 0],
        BackFaceColor->RGBColor[1, 0, 0],
        GraphicsColor->RGBColor[1, 0, 0],
        FontSize->Large,
        FontColor->RGBColor[1, 0, 0]], {5, 0}], InsetBox[
       StyleBox["1",
        StripOnInput->False,
        LineColor->RGBColor[1, 0, 0],
        FrontFaceColor->RGBColor[1, 0, 0],
        BackFaceColor->RGBColor[1, 0, 0],
        GraphicsColor->RGBColor[1, 0, 0],
        FontSize->Large,
        FontColor->RGBColor[1, 0, 0]], {6, 0}], InsetBox[
       StyleBox["0",
        StripOnInput->False,
        LineColor->GrayLevel[0.5],
        FrontFaceColor->GrayLevel[0.5],
        BackFaceColor->GrayLevel[0.5],
        GraphicsColor->GrayLevel[0.5],
        FontSize->Large,
        FontColor->GrayLevel[0.5]], {7, 0}]}, {InsetBox[
       StyleBox["7",
        StripOnInput->False,
        LineColor->RGBColor[1, 0, 0],
        FrontFaceColor->RGBColor[1, 0, 0],
        BackFaceColor->RGBColor[1, 0, 0],
        GraphicsColor->RGBColor[1, 0, 0],
        FontSize->Large,
        FontColor->RGBColor[1, 0, 0]], {0, 1}], InsetBox[
       StyleBox["4",
        StripOnInput->False,
        LineColor->RGBColor[1, 0, 0],
        FrontFaceColor->RGBColor[1, 0, 0],
        BackFaceColor->RGBColor[1, 0, 0],
        GraphicsColor->RGBColor[1, 0, 0],
        FontSize->Large,
        FontColor->RGBColor[1, 0, 0]], {1, 1}], InsetBox[
       StyleBox["2",
        StripOnInput->False,
        LineColor->RGBColor[1, 0, 0],
        FrontFaceColor->RGBColor[1, 0, 0],
        BackFaceColor->RGBColor[1, 0, 0],
        GraphicsColor->RGBColor[1, 0, 0],
        FontSize->Large,
        FontColor->RGBColor[1, 0, 0]], {2, 1}], InsetBox[
       StyleBox["1",
        StripOnInput->False,
        LineColor->RGBColor[1, 0, 0],
        FrontFaceColor->RGBColor[1, 0, 0],
        BackFaceColor->RGBColor[1, 0, 0],
        GraphicsColor->RGBColor[1, 0, 0],
        FontSize->Large,
        FontColor->RGBColor[1, 0, 0]], {3, 1}], InsetBox[
       StyleBox["0",
        StripOnInput->False,
        LineColor->GrayLevel[0.5],
        FrontFaceColor->GrayLevel[0.5],
        BackFaceColor->GrayLevel[0.5],
        GraphicsColor->GrayLevel[0.5],
        FontSize->Large,
        FontColor->GrayLevel[0.5]], {4, 1}], InsetBox[
       StyleBox["0",
        StripOnInput->False,
        LineColor->GrayLevel[0.5],
        FrontFaceColor->GrayLevel[0.5],
        BackFaceColor->GrayLevel[0.5],
        GraphicsColor->GrayLevel[0.5],
        FontSize->Large,
        FontColor->GrayLevel[0.5]], {5, 1}], InsetBox[
       StyleBox["0",
        StripOnInput->False,
        LineColor->GrayLevel[0.5],
        FrontFaceColor->GrayLevel[0.5],
        BackFaceColor->GrayLevel[0.5],
        GraphicsColor->GrayLevel[0.5],
        FontSize->Large,
        FontColor->GrayLevel[0.5]], {6, 1}], InsetBox[
       StyleBox["0",
        StripOnInput->False,
        LineColor->GrayLevel[0.5],
        FrontFaceColor->GrayLevel[0.5],
        BackFaceColor->GrayLevel[0.5],
        GraphicsColor->GrayLevel[0.5],
        FontSize->Large,
        FontColor->GrayLevel[0.5]], {7, 1}]}, {InsetBox[
       StyleBox["3",
        StripOnInput->False,
        LineColor->RGBColor[1, 0, 0],
        FrontFaceColor->RGBColor[1, 0, 0],
        BackFaceColor->RGBColor[1, 0, 0],
        GraphicsColor->RGBColor[1, 0, 0],
        FontSize->Large,
        FontColor->RGBColor[1, 0, 0]], {0, 2}], InsetBox[
       StyleBox["1",
        StripOnInput->False,
        LineColor->RGBColor[1, 0, 0],
        FrontFaceColor->RGBColor[1, 0, 0],
        BackFaceColor->RGBColor[1, 0, 0],
        GraphicsColor->RGBColor[1, 0, 0],
        FontSize->Large,
        FontColor->RGBColor[1, 0, 0]], {1, 2}], InsetBox[
       StyleBox["0",
        StripOnInput->False,
        LineColor->GrayLevel[0.5],
        FrontFaceColor->GrayLevel[0.5],
        BackFaceColor->GrayLevel[0.5],
        GraphicsColor->GrayLevel[0.5],
        FontSize->Large,
        FontColor->GrayLevel[0.5]], {2, 2}], InsetBox[
       StyleBox["0",
        StripOnInput->False,
        LineColor->GrayLevel[0.5],
        FrontFaceColor->GrayLevel[0.5],
        BackFaceColor->GrayLevel[0.5],
        GraphicsColor->GrayLevel[0.5],
        FontSize->Large,
        FontColor->GrayLevel[0.5]], {3, 2}], InsetBox[
       StyleBox["0",
        StripOnInput->False,
        LineColor->GrayLevel[0.5],
        FrontFaceColor->GrayLevel[0.5],
        BackFaceColor->GrayLevel[0.5],
        GraphicsColor->GrayLevel[0.5],
        FontSize->Large,
        FontColor->GrayLevel[0.5]], {4, 2}]}, {InsetBox[
       StyleBox["1",
        StripOnInput->False,
        LineColor->RGBColor[1, 0, 0],
        FrontFaceColor->RGBColor[1, 0, 0],
        BackFaceColor->RGBColor[1, 0, 0],
        GraphicsColor->RGBColor[1, 0, 0],
        FontSize->Large,
        FontColor->RGBColor[1, 0, 0]], {0, 3}], InsetBox[
       StyleBox["0",
        StripOnInput->False,
        LineColor->GrayLevel[0.5],
        FrontFaceColor->GrayLevel[0.5],
        BackFaceColor->GrayLevel[0.5],
        GraphicsColor->GrayLevel[0.5],
        FontSize->Large,
        FontColor->GrayLevel[0.5]], {1, 3}], InsetBox[
       StyleBox["0",
        StripOnInput->False,
        LineColor->GrayLevel[0.5],
        FrontFaceColor->GrayLevel[0.5],
        BackFaceColor->GrayLevel[0.5],
        GraphicsColor->GrayLevel[0.5],
        FontSize->Large,
        FontColor->GrayLevel[0.5]], {2, 3}]}, {InsetBox[
       StyleBox["0",
        StripOnInput->False,
        LineColor->GrayLevel[0.5],
        FrontFaceColor->GrayLevel[0.5],
        BackFaceColor->GrayLevel[0.5],
        GraphicsColor->GrayLevel[0.5],
        FontSize->Large,
        FontColor->GrayLevel[0.5]], {0, 4}], InsetBox[
       StyleBox["0",
        StripOnInput->False,
        LineColor->GrayLevel[0.5],
        FrontFaceColor->GrayLevel[0.5],
        BackFaceColor->GrayLevel[0.5],
        GraphicsColor->GrayLevel[0.5],
        FontSize->Large,
        FontColor->GrayLevel[0.5]], {1, 4}]}}}},
  ImageSize->{700, 400}]], "Output",
 CellChangeTimes->{{3.678952104031107*^9, 3.678952107661482*^9}}]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Performance", "Subsection",
 CellChangeTimes->{{3.6986052392649384`*^9, 3.698605242341823*^9}}],

Cell[CellGroupData[{

Cell["Practical limitations of the algorithm", "Subsubsection",
 CellChangeTimes->{{3.698606418347975*^9, 3.6986064912994337`*^9}}],

Cell[TextData[{
 "The limiting part of the algorithm is the solution of the polynomial \
remainder constraints. In our implementation, this is done by the built-in \
Mathematica-function ",
 StyleBox["Solve", "Input"],
 ". As the precise algorithm behind ",
 StyleBox["Solve",
  FontWeight->"Bold"],
 " is rather complicated and subject to change in different versions of \
Mathematica, it is impossible to make a precise estimate of the limitations \
of the presented algorithm to solve Q-systems. However, the computation time \
used by ",
 StyleBox["Solve",
  FontWeight->"Bold"],
 " should roughly correspond to the complexity of the given constraints.\n\n\
In practise, computations that run for more than one hour will rarely finish, \
at least not on a standard laptop. Often the computation will fill the RAM of \
the computer, and in some cases it will even use up the harddisk."
}], "Text",
 CellChangeTimes->{{3.698606889441626*^9, 3.698607065191083*^9}, 
   3.698607183773697*^9, {3.6986078717883053`*^9, 3.698607880749206*^9}, {
   3.698607974416877*^9, 3.698608299245501*^9}}],

Cell[TextData[{
 "Naturally, the computation time grows when the length, ",
 Cell[BoxData[
  FormBox[
   RowBox[{"L", "=", 
    RowBox[{"\[Sum]", 
     SubscriptBox["\[Lambda]", "j"]}]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ", is increased. Below is shown a plot of the computation time vs. the \
length for partitions of the type {L-1,1}, {L-2,2}, {L-2,1,1}, etc."
}], "Text",
 CellChangeTimes->{{3.6986074038815727`*^9, 3.6986075714186573`*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
      0.011000000000000001`], Thickness[0.004], 
      LineBox[{{2., -4.483837900820566}, {3., -3.5903381364261193`}, {
       4., -4.685946496015379}, {5., -4.142505924129119}, {
       6., -3.8655211717767264`}, {7., -2.774238081685564}, {
       8., -3.187764829843148}, {9., -2.4280122708021863`}, {
       10., -2.5385859463108114`}, {11., -2.2982843544423535`}, {
       12., -2.003221515768427}, {13., -1.7733578228475035`}, {
       14., -1.0705439169548974`}, {15., -1.2196212721032724`}, {
       16., -1.1218430452907766`}, {17., -0.9434897954901641}, {
       18., -0.6328463758725006}, {19., -0.5258715819712619}}]},
     Annotation[#, {{Labeled}, Charting`Private`Tag$2271, {1}}]& ], 
    TagBox[
     {RGBColor[0.880722, 0.611041, 0.142051], PointSize[
      0.011000000000000001`], Thickness[0.004], 
      LineBox[{{4., -3.1109186833631086`}, {5., -3.1005818086735006`}, {
       6., -2.8754811749610054`}, {7., -2.3752955805459437`}, {
       8., -0.6042886772256948}, {9., -0.2083990378721795}, {
       10., -0.9513092864757344}, {11., -0.2625095750245587}, {12., 
       0.8961463902002671}, {13., 0.7793129501243705}, {14., 
       0.8497777828360239}, {15., 1.2985707305378817`}, {16., 
       5.084286815425481}, {17., 2.1981936631763728`}, {18., 
       2.086530977140905}, {19., 2.9066842057351288`}}]},
     Annotation[#, {{Labeled}, Charting`Private`Tag$2271, {2}}]& ], 
    TagBox[
     {RGBColor[0.560181, 0.691569, 0.194885], PointSize[
      0.011000000000000001`], Thickness[0.004], 
      LineBox[{{6., -2.084598817594944}, {7., -1.353169110688063}, {
       8., -1.2236212435097136`}, {9., 2.4637809826604777`}, {10., 
       0.30919867123575256`}, {11., 2.331134745438475}, {12., 
       1.9698013255990146`}, {13., 4.23394720205421}, {13.001, 
       9.903487552536127}}]},
     Annotation[#, {{Labeled}, Charting`Private`Tag$2271, {3}}]& ], 
    TagBox[
     {RGBColor[0.922526, 0.385626, 0.209179], PointSize[
      0.011000000000000001`], Thickness[0.004], 
      LineBox[{{8., -0.9115519775269817}, {9., 0.8262452293045701}, {10., 
       1.220063551109492}, {11., 5.47587038859722}, {12., 
       4.270181178838001}, {12.001, 9.903487552536127}}]},
     Annotation[#, {{Labeled}, Charting`Private`Tag$2271, {4}}]& ], 
    TagBox[
     {RGBColor[0.528488, 0.470624, 0.701351], PointSize[
      0.011000000000000001`], Thickness[0.004], 
      LineBox[{{3., -5.479839243171427}, {4., -4.123485051968518}, {
       5., -3.474445723403995}, {6., -3.3489275642284744`}, {
       7., -1.1887328578264995`}, {8., -2.197333583277151}, {9., 
       0.4239047154112233}, {10., -0.9829354695293072}, {
       11., -0.6705777960335958}, {12., -0.4678028527318919}, {13., 
       0.09124556680916267}, {14., 0.9276930773506104}, {15., 
       2.598206614444474}, {16., 1.0123431815825468`}, {17., 
       1.5387952522223936`}, {18., 1.9780558935366312`}, {19., 
       1.96130180178706}}]},
     Annotation[#, {{Labeled}, Charting`Private`Tag$2271, {5}}]& ], {}, 
    TagBox[
     {RGBColor[0.363898, 0.618501, 0.782349], PointSize[
      0.011000000000000001`], Thickness[0.004], 
      LineBox[{{6., -2.833936605546762}, {7., -0.9150465062439946}, {8., 
       0.6605377248031704}, {9., 2.5901639351177597`}, {10., 
       6.382208759223864}, {10.001, 9.903487552536127}}]},
     Annotation[#, {{Labeled}, Charting`Private`Tag$2271, {7}}]& ], {}, 
    TagBox[
     {RGBColor[0.647624, 0.37816, 0.614037], PointSize[0.011000000000000001`],
       Thickness[0.004], 
      LineBox[{{4., -5.144052407536607}, {5., -3.839609324919101}, {
       6., -3.3711532603137786`}, {7., 0.22963841395720255`}, {
       8., -1.716750331817172}, {9., 3.752242229645951}, {10., 
       0.24427862384416804`}, {11., 0.8327995517150059}, {12., 
       1.2803211578073097`}, {13., 2.3967615394564397`}, {14., 
       7.646092730435459}, {14.001, 9.903487552536127}}]},
     Annotation[#, {{Labeled}, Charting`Private`Tag$2271, {9}}]& ], 
    TagBox[
     {RGBColor[0.571589, 0.586483, 0.], PointSize[0.011000000000000001`], 
      Thickness[0.004], 
      LineBox[{{6., -2.7627334454090544`}, {7., -0.2110223112637999}, {8., 
       2.2267501535673175`}, {9., 5.317793362074495}, {9.001, 
       9.903487552536127}}]},
     Annotation[#, {{Labeled}, Charting`Private`Tag$2271, {10}}]& ], 
    TagBox[
     {RGBColor[0.915, 0.3325, 0.2125], PointSize[0.011000000000000001`], 
      Thickness[0.004], 
      LineBox[{{5., -3.820903412060662}, {6., -3.0570971693055755`}, {
       7., -1.273190701129185}, {8., -1.6146213231262552`}, {9., 
       1.3354101935548626`}, {10., 1.1263049494558224`}, {11., 
       2.8696592267630154`}, {12., 3.1131430621572584`}, {12.001, 
       9.903487552536127}}]},
     Annotation[#, {{Labeled}, Charting`Private`Tag$2271, {11}}]& ]}, {{{}, 
     {GrayLevel[0.4], AbsoluteThickness[
      0.5], {LineBox[{
        Scaled[{0., 0.}, {18.95587586600587, -0.5230190771385137}], 
         Offset[{3., 0.}, 
          Scaled[{0., 0.}, {18.95587586600587, -0.5230190771385137}]], 
         Offset[{7., 0.}, 
          Scaled[{0., 0.}, {18.95587586600587, -4.350636686492738}]], 
         Offset[{12., 0.}, 
          Scaled[{0., 0.}, {18.95587586600587, -4.350636686492738}]]}], 
       LineBox[{
        Scaled[{0, 0}, {19., 2.9066842057351288`}], 
         Offset[{3, 0}, Scaled[{0, 0}, {19., 2.9066842057351288`}]], 
         Offset[{7, 0}, Scaled[{0, 0}, {19., -1.5462552823554048`}]], 
         Offset[{12, 0}, Scaled[{0, 0}, {19., -1.5462552823554048`}]]}], 
       LineBox[{
        Scaled[{0, 0}, {19., 1.96130180178706}], 
         Offset[{3, 0}, Scaled[{0, 0}, {19., 1.96130180178706}]], 
         Offset[{7, 0}, Scaled[{0, 0}, {19., -3.454545773977316}]], 
         Offset[{12, 0}, Scaled[{0, 0}, {19., -3.454545773977316}]]}]}, {
       InsetBox["\<\"{L-1,1}\"\>", Offset[{15., 0.}, 
        Scaled[{0., 0.}, {19.04124825933902, -4.336566912691303}]], 
        ImageScaled[{0, 0.5}], {0.9138707975470736, 1.1466143486525577}, {{1.,
         0.}, {0., 1.}}], 
       InsetBox["\<\"{L-2,2}\"\>", Offset[{15, 0}, 
        Scaled[{0, 0}, {19., -1.5462552823554048}]], ImageScaled[{0, 0.5}]], 
       InsetBox["\<\"{L-2,1,1}\"\>", Offset[{15, 0}, 
        Scaled[{0, 0}, {19., -3.454545773977316}]], ImageScaled[{0, 0.5}]]}, {
       LineBox[{
        Scaled[{0.02, 0}, {13.001, 9.903487552536127}], 
         Offset[{5, 0}, Scaled[{0.02, 0}, {13.001, 9.903487552536127}]], 
         Offset[{7, 0}, Scaled[{0.02, 0}, {19., 0.3620352079240374}]], 
         Offset[{12, 0}, Scaled[{0.02, 0}, {19., 0.3620352079240374}]]}], 
       LineBox[{
        Scaled[{0.02, 0}, {12.001, 9.903487552536127}], 
         Offset[{5, 0}, Scaled[{0.02, 0}, {12.001, 9.903487552536127}]], 
         Offset[{7, 0}, Scaled[{0.02, 0}, {19., 2.2703256969871535`}]], 
         Offset[{12, 0}, Scaled[{0.02, 0}, {19., 2.2703256969871535`}]]}], 
       LineBox[{
        Scaled[{0.02, 0}, {10.001, 9.903487552536127}], 
         Offset[{5, 0}, Scaled[{0.02, 0}, {10.001, 9.903487552536127}]], 
         Offset[{7, 0}, Scaled[{0.02, 0}, {19., 4.1786161856014195`}]], 
         Offset[{12, 0}, Scaled[{0.02, 0}, {19., 4.1786161856014195`}]]}], 
       LineBox[{
        Scaled[{0.02, 0}, {14.001, 9.903487552536127}], 
         Offset[{5, 0}, Scaled[{0.02, 0}, {14.001, 9.903487552536127}]], 
         Offset[{7, 0}, Scaled[{0.02, 0}, {19., 6.0869066739986275`}]], 
         Offset[{12, 0}, Scaled[{0.02, 0}, {19., 6.0869066739986275`}]]}], 
       LineBox[{
        Scaled[{0.02, 0}, {9.001, 9.903487552536127}], 
         Offset[{5, 0}, Scaled[{0.02, 0}, {9.001, 9.903487552536127}]], 
         Offset[{7, 0}, Scaled[{0.02, 0}, {19., 7.995197162284464}]], 
         Offset[{12, 0}, Scaled[{0.02, 0}, {19., 7.995197162284464}]]}], 
       LineBox[{
        Scaled[{0.02, 0}, {12.001, 9.903487552536127}], 
         Offset[{5, 0}, Scaled[{0.02, 0}, {12.001, 9.903487552536127}]], 
         Offset[{7, 0}, Scaled[{0.02, 0}, {19., 2.2703256969871535`}]], 
         Offset[{12, 0}, Scaled[{0.02, 0}, {19., 2.2703256969871535`}]]}]}, {
       InsetBox["\<\"{L-3,3}\"\>", Offset[{15, 0}, 
        Scaled[{0.02, 0}, {19., 0.3620352079240374}]], ImageScaled[{0, 0.5}]],
        InsetBox["\<\"{L-4,4}\"\>", Offset[{15, 0}, 
        Scaled[{0.02, 0}, {19., 2.2703256969871535}]], ImageScaled[{0, 0.5}]],
        InsetBox["\<\"{L-4,2,2}\"\>", Offset[{15, 0}, 
        Scaled[{0.02, 0}, {19., 4.1786161856014195}]], ImageScaled[{0, 0.5}]],
        InsetBox["\<\"{L-3,1,1,1}\"\>", Offset[{15, 0}, Scaled[{0.02, 0}, 
        {19., 6.0869066739986275}]], ImageScaled[{0, 0.5}]], 
       InsetBox["\<\"{L-4,2,1,1}\"\>", Offset[{15, 0}, 
        Scaled[{0.02, 0}, {19., 7.995197162284464}]], ImageScaled[{0, 0.5}]], 
       InsetBox["\<\"{L-4,4}\"\>", Offset[{15, 0}, 
        Scaled[{0.02, 0}, {19., 2.2703256969871535}]], 
        ImageScaled[{0, 0.5}]]}}}, {}}, {}, {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox["\"L\"", TraditionalForm], 
    FormBox["\"time / s\"", TraditionalForm]},
  AxesOrigin->{0., -5.402922609192889},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{
     Charting`ScaledTicks[{Log, Exp}], 
     Charting`ScaledFrameTicks[{Log, Exp}]}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->{{25., 90.}, {14.20878, 19.}},
  ImageSize->{1018.2578125, Automatic},
  Method->{"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Part[{{Identity, Identity}, {Log, Exp}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Log, Exp}}, 2, 2][#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Part[{{Identity, Identity}, {Log, Exp}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Log, Exp}}, 2, 2][#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0., 19.}, {-5.479839243171427, 9.903487552536127}},
  PlotRangeClipping->False,
  PlotRangePadding->Automatic,
  Ticks->FrontEndValueCache[{Automatic, 
     Charting`ScaledTicks[{Log, Exp}]}, {Automatic, {{-4.605170185988091, 
       FormBox["0.01`", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-2.3025850929940455`, 
       FormBox[
        TagBox[
         InterpretationBox["\"0.10\"", 0.1, AutoDelete -> True], 
         NumberForm[#, {
           DirectedInfinity[1], 2.}]& ], TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {0., 
       FormBox["1", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {2.302585092994046, 
       FormBox["10", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {4.605170185988092, 
       FormBox["100", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {6.907755278982137, 
       FormBox["1000", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {9.210340371976184, 
       FormBox[
        TemplateBox[{"10", "4"}, "Superscript", SyntaxForm -> SuperscriptBox],
         TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-6.907755278982137, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-6.214608098422191, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-5.809142990314028, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-5.521460917862246, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-5.298317366548036, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-5.115995809754082, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-4.961845129926823, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-4.8283137373023015`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-4.710530701645918, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-3.912023005428146, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-3.506557897319982, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-3.2188758248682006`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-2.995732273553991, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-2.8134107167600364`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-2.659260036932778, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-2.5257286443082556`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-2.4079456086518722`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-1.6094379124341003`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-1.2039728043259361`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.916290731874155, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.6931471805599453, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.5108256237659907, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.35667494393873245`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.2231435513142097, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.10536051565782628`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {0.6931471805599453, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.0986122886681098`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.3862943611198906`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.6094379124341003`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.791759469228055, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.9459101490553132`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.0794415416798357`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.1972245773362196`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.995732273553991, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {3.4011973816621555`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {3.6888794541139363`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {3.912023005428146, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {4.0943445622221, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {4.248495242049359, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {4.382026634673881, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {4.499809670330265, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {5.298317366548036, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {5.703782474656201, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {5.991464547107982, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {6.214608098422191, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {6.396929655216146, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {6.551080335043404, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {6.684611727667927, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {6.802394763324311, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {7.600902459542082, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {8.006367567650246, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {8.294049640102028, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {8.517193191416238, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {8.699514748210191, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {8.85366542803745, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {8.987196820661973, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {9.104979856318357, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {9.903487552536127, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {10.308952660644293`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {10.596634733096073`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {10.819778284410283`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {11.002099841204238`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {11.156250521031495`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {11.289781913656018`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {11.407564949312402`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {11.512925464970229`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {11.918390573078392`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {12.206072645530174`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}}}]]], "Input"],

Cell["\<\
Instead of the length, the computation time is more closely related to the \
number of solutions. Below is shown a plot of the number of solutions vs. the \
length for selected partition types. A rule of thumb is that the algorithm is \
efficient for partitions with <300 solutions, while it rarely succeeds to \
finish for partitions with >300 solutions. \
\>", "Text",
 CellChangeTimes->{{3.6986068734541073`*^9, 3.698606882629416*^9}, {
  3.698607625365274*^9, 3.698607799738291*^9}, {3.698664018523901*^9, 
  3.6986640283881903`*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.009166666666666668],
       AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJxTTMoPSmViYGAQBmIQDQUOEOqDPYTmcEAVF3BAFRdBE5dAE5dBE1dAE1dC
E1dBE1dDE9dAE9dCE9dBE9dDEzdAEzdEEzdCEzdGEzeBiwMA6g0RIA==
       "]]},
     Annotation[#, {{Labeled}, Charting`Private`Tag$3427, {1}}]& ], 
    TagBox[
     {RGBColor[0.880722, 0.611041, 0.142051], PointSize[0.009166666666666668],
       AbsoluteThickness[1.6], 
      LineBox[{{4., 2.}, {5., 5.}, {6., 9.}, {7., 14.}, {8., 20.}, {9., 
       27.}, {10., 35.}, {11., 44.}, {12., 54.}, {13., 65.}, {14., 77.}, {15.,
        90.}, {16., 104.}, {17., 119.}, {18., 135.}, {19., 152.}, {20., 
       170.}}]},
     Annotation[#, {{Labeled}, Charting`Private`Tag$3427, {2}}]& ], 
    TagBox[
     {RGBColor[0.560181, 0.691569, 0.194885], PointSize[0.009166666666666668],
       AbsoluteThickness[1.6], 
      LineBox[{{6., 5.}, {7., 14.}, {8., 28.}, {9., 48.}, {10., 75.}, {11., 
       110.}, {12., 154.}, {13., 208.}, {14., 273.}, {15., 350.}, {16., 
       440.}, {16.576923076923077`, 500.}}]},
     Annotation[#, {{Labeled}, Charting`Private`Tag$3427, {3}}]& ], 
    TagBox[
     {RGBColor[0.922526, 0.385626, 0.209179], PointSize[0.009166666666666668],
       AbsoluteThickness[1.6], 
      LineBox[{{8., 14.}, {9., 42.}, {10., 90.}, {11., 165.}, {12., 275.}, {
       13., 429.}, {13.341346153846153`, 500.}}]},
     Annotation[#, {{Labeled}, Charting`Private`Tag$3427, {4}}]& ], 
    TagBox[
     {RGBColor[0.528488, 0.470624, 0.701351], PointSize[0.009166666666666668],
       AbsoluteThickness[1.6], 
      LineBox[{{3., 1.}, {4., 3.}, {5., 6.}, {6., 10.}, {7., 15.}, {8., 
       21.}, {9., 28.}, {10., 36.}, {11., 45.}, {12., 55.}, {13., 66.}, {14., 
       78.}, {15., 91.}, {16., 105.}, {17., 120.}, {18., 136.}, {19., 153.}, {
       20., 171.}}]},
     Annotation[#, {{Labeled}, Charting`Private`Tag$3427, {5}}]& ], 
    TagBox[
     {RGBColor[0.772079, 0.431554, 0.102387], PointSize[0.009166666666666668],
       AbsoluteThickness[1.6], 
      LineBox[{{5., 5.}, {6., 16.}, {7., 35.}, {8., 64.}, {9., 105.}, {10., 
       160.}, {11., 231.}, {12., 320.}, {13., 429.}, {13.541984732824428`, 
       500.}}]},
     Annotation[#, {{Labeled}, Charting`Private`Tag$3427, {6}}]& ], 
    TagBox[
     {RGBColor[0.363898, 0.618501, 0.782349], PointSize[0.009166666666666668],
       AbsoluteThickness[1.6], 
      LineBox[{{6., 5.}, {7., 21.}, {8., 56.}, {9., 120.}, {10., 225.}, {11., 
       385.}, {11.497835497835498`, 500.}}]},
     Annotation[#, {{Labeled}, Charting`Private`Tag$3427, {7}}]& ], 
    TagBox[
     {RGBColor[1, 0.75, 0], PointSize[0.009166666666666668], 
      AbsoluteThickness[1.6], 
      LineBox[{{7., 21.}, {8., 70.}, {9., 162.}, {10., 315.}, {
       10.787234042553191`, 500.}}]},
     Annotation[#, {{Labeled}, Charting`Private`Tag$3427, {8}}]& ], 
    TagBox[
     {RGBColor[0.647624, 0.37816, 0.614037], PointSize[0.009166666666666668], 
      AbsoluteThickness[1.6], 
      LineBox[{{4., 1.}, {5., 4.}, {6., 10.}, {7., 20.}, {8., 35.}, {9., 
       56.}, {10., 84.}, {11., 120.}, {12., 165.}, {13., 220.}, {14., 286.}, {
       15., 364.}, {16., 455.}, {16.428571428571427`, 500.}}]},
     Annotation[#, {{Labeled}, Charting`Private`Tag$3427, {9}}]& ], 
    TagBox[
     {RGBColor[0.571589, 0.586483, 0.], PointSize[0.009166666666666668], 
      AbsoluteThickness[1.6], 
      LineBox[{{6., 9.}, {7., 35.}, {8., 90.}, {9., 189.}, {10., 350.}, {
       10.614754098360656`, 500.}}]},
     Annotation[#, {{Labeled}, Charting`Private`Tag$3427, {10}}]& ], 
    TagBox[
     {RGBColor[0.915, 0.3325, 0.2125], PointSize[0.009166666666666668], 
      AbsoluteThickness[1.6], 
      LineBox[{{5., 1.}, {6., 5.}, {7., 15.}, {8., 35.}, {9., 70.}, {10., 
       126.}, {11., 210.}, {12., 330.}, {13., 495.}, {13.022727272727273`, 
       500.}}]},
     Annotation[#, {{Labeled}, Charting`Private`Tag$3427, {11}}]& ]}, {{{}, 
     {GrayLevel[0.4], AbsoluteThickness[
      0.5], {LineBox[{
        Scaled[{3.0499806605046683`*^-16, -1.2337430934316023`*^-16}, {
          20.114386817691713`, 18.788408728150202`}], 
         Offset[{7.350646018981934, 0.}, 
          Scaled[{3.0499806605046683`*^-16, -1.2337430934316023`*^-16}, {
           20.114386817691713`, 18.788408728150202`}]], 
         Offset[{17.151507377624284`, 0.}, 
          Scaled[{3.0499806605046683`*^-16, 0.}, {20.114386817691713`, 
           25.896915672594645`}]], 
         Offset[{29.402584075927734`, 0.}, 
          Scaled[{3.0499806605046683`*^-16, 0.}, {20.114386817691713`, 
           25.896915672594645`}]]}], 
       LineBox[{
        Scaled[{-4.0915050994250674`*^-16, 1.1033657193355463`*^-16}, {
          20.01166897237504, 170.00024812781496`}], 
         Offset[{5.5068359375, 0.}, 
          Scaled[{-4.0915050994250674`*^-16, 1.1033657193355463`*^-16}, {
           20.01166897237504, 170.00024812781496`}]], 
         Offset[{12.849283854166742`, 0.}, 
          Scaled[{-4.0915050994250674`*^-16, 1.1033657193355463`*^-16}, {
           20.01166897237504, 63.10110315813511}]], 
         Offset[{22.02734375, 0.}, 
          Scaled[{-4.0915050994250674`*^-16, 1.1033657193355463`*^-16}, {
           20.01166897237504, 63.10110315813511}]]}], 
       LineBox[{
        Scaled[{-1.3638350331416891`*^-16, -2.2067314386710926`*^-16}, {
          20.1206513100192, 172.31881623798193`}], 
         Offset[{5.931640625, 0.}, 
          Scaled[{-1.3638350331416891`*^-16, -2.2067314386710926`*^-16}, {
           20.1206513100192, 172.31881623798193`}]], 
         Offset[{13.840494791666742`, 0.}, 
          Scaled[{-1.3638350331416891`*^-16, -1.1033657193355463`*^-16}, {
           20.1206513100192, 111.15943931710035`}]], 
         Offset[{23.7265625, 0.}, 
          Scaled[{-1.3638350331416891`*^-16, -1.1033657193355463`*^-16}, {
           20.1206513100192, 111.15943931710035`}]]}]}, {
       InsetBox["\<\"{-1 + L, 1}\"\>", Offset[{15., 0.}, 
        Scaled[{0., 0.}, {20.5020006541595, 25.342064282572665}]], 
        ImageScaled[{0, 0.5}]], 
       InsetBox["\<\"{-2 + L, 2}\"\>", Offset[{15., 0.}, 
        Scaled[{0., 0.}, {20.32933921282867, 62.38215288436309}]], 
        ImageScaled[{0, 0.5}]], 
       InsetBox["\<\"{-2 + L, 1, 1}\"\>", Offset[{15., 0.}, Scaled[{0., 0.}, 
        {20.41631325651251, 109.84392078379864}]], ImageScaled[{0, 0.5}]]}, {
       LineBox[{
        Scaled[{0.02, 0}, {16.593774194479913`, 500}], 
         Offset[{5, 0}, Scaled[{0.02, 0}, {16.593774194479913`, 500}]], 
         Offset[{7, 0}, Scaled[{0.02, 0}, {20, 171.18004187642546`}]], 
         Offset[{12, 0}, Scaled[{0.02, 0}, {20, 171.18004187642546`}]]}], 
       LineBox[{
        Scaled[{0.02, 0}, {13.374595087616195`, 500}], 
         Offset[{5, 0}, Scaled[{0.02, 0}, {13.374595087616195`, 500}]], 
         Offset[{7, 0}, Scaled[{0.02, 0}, {20, 218.51762320151997`}]], 
         Offset[{12, 0}, Scaled[{0.02, 0}, {20, 218.51762320151997`}]]}], 
       LineBox[{
        Scaled[{0.02, 0}, {13.56361584188182, 500}], 
         Offset[{5, 0}, Scaled[{0.02, 0}, {13.56361584188182, 500}]], 
         Offset[{7, 0}, Scaled[{0.02, 0}, {20, 265.63171444633394`}]], 
         Offset[{12, 0}, Scaled[{0.02, 0}, {20, 265.63171444633394`}]]}], 
       LineBox[{
        Scaled[{0.02, 0}, {11.54096704359933, 500}], 
         Offset[{5, 0}, Scaled[{0.02, 0}, {11.54096704359933, 500}]], 
         Offset[{7, 0}, Scaled[{0.02, 0}, {20, 312.74573157349414`}]], 
         Offset[{12, 0}, Scaled[{0.02, 0}, {20, 312.74573157349414`}]]}], 
       LineBox[{
        Scaled[{0.019999999999999987`, 0.}, {10.700673539726193`, 
          499.3980465233684}], 
         Offset[{5., 0.}, 
          Scaled[{0.019999999999999987`, 0.}, {10.700673539726193`, 
           499.3980465233684}]], 
         Offset[{7., 0.}, 
          Scaled[{0.020000000000000063`, 0.}, {19.882837471049957`, 
           359.25779524215596`}]], 
         Offset[{12., 0.}, 
          Scaled[{0.020000000000000063`, 0.}, {19.882837471049957`, 
           359.25779524215596`}]]}], 
       LineBox[{
        Scaled[{0.02, 0}, {16.445607725800198`, 500}], 
         Offset[{5, 0}, Scaled[{0.02, 0}, {16.445607725800198`, 500}]], 
         Offset[{7, 0}, Scaled[{0.02, 0}, {20, 406.97376549006384`}]], 
         Offset[{12, 0}, Scaled[{0.02, 0}, {20, 406.97376549006384`}]]}], 
       LineBox[{
        Scaled[{0.02, 0}, {10.659081550977794`, 500}], 
         Offset[{5, 0}, Scaled[{0.02, 0}, {10.659081550977794`, 500}]], 
         Offset[{7, 0}, Scaled[{0.02, 0}, {20, 454.08702345339157`}]], 
         Offset[{12, 0}, Scaled[{0.02, 0}, {20, 454.08702345339157`}]]}], 
       LineBox[{
        Scaled[{0.02, 0}, {13.026125163783423`, 500}], 
         Offset[{5, 0}, Scaled[{0.02, 0}, {13.026125163783423`, 500}]], 
         Offset[{7, 0}, Scaled[{0.02, 0}, {20, 500.}]], 
         Offset[{12, 0}, Scaled[{0.02, 0}, {20, 500.}]]}]}, {
       InsetBox["\<\"{-3 + L, 3}\"\>", Offset[{15, 0}, 
        Scaled[{0.02, 0}, {20, 171.18004187642546}]], ImageScaled[{0, 0.5}]], 
       InsetBox["\<\"{-4 + L, 4}\"\>", Offset[{15, 0}, 
        Scaled[{0.02, 0}, {20, 218.51762320151997}]], ImageScaled[{0, 0.5}]], 
       InsetBox["\<\"{-3 + L, 2, 1}\"\>", Offset[{15, 0}, 
        Scaled[{0.02, 0}, {20, 265.63171444633394}]], ImageScaled[{0, 0.5}]], 
       InsetBox["\<\"{-4 + L, 2, 2}\"\>", Offset[{15, 0}, 
        Scaled[{0.02, 0}, {20, 312.74573157349414}]], ImageScaled[{0, 0.5}]], 
       InsetBox["\<\"{-4 + L, 3, 1}\"\>", Offset[{15, 0}, 
        Scaled[{0.02, 0}, {20, 359.85974871878756}]], ImageScaled[{0, 0.5}]], 
       InsetBox["\<\"{-3 + L, 1, 1, 1}\"\>", Offset[{15, 0}, 
        Scaled[{0.02, 0}, {20, 406.97376549006384}]], ImageScaled[{0, 0.5}]], 
       InsetBox["\<\"{-4 + L, 2, 1, 1}\"\>", Offset[{15, 0}, 
        Scaled[{0.02, 0}, {20, 454.08702345339157}]], ImageScaled[{0, 0.5}]], 
       InsetBox["\<\"{-4 + L, 1, 1, 1, 1}\"\>", Offset[{15, 0}, 
        Scaled[{0.02, 0}, {20, 500.}]], 
        ImageScaled[{0, 0.5}]]}}}, {}}, {}, {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     StyleBox["\"L\"", 14, 
      GrayLevel[0], StripOnInput -> False], TraditionalForm], 
    FormBox[
     StyleBox["\"#sols\"", 14, 
      GrayLevel[0], StripOnInput -> False], TraditionalForm]},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->{{20., 114.}, {17., 23.}},
  ImageSize->{967.58203125, Automatic},
  Method->{"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0., 20.}, {0., 500.}},
  PlotRangeClipping->False,
  PlotRangePadding->Automatic,
  Ticks->{Automatic, Automatic}]], "Input"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Choosing the optimal path", "Subsubsection",
 CellChangeTimes->{{3.698606365673193*^9, 3.698606374756078*^9}}],

Cell[TextData[{
 "It is in general favourable to choose to a path that minimises the number \
of Bethe roots in the made ansatz. As an example, consider the partition\n\n\
",
 Cell[BoxData[
  GraphicsBox[
   {GrayLevel[1], EdgeForm[Thickness[
    Large]], {RectangleBox[{0, 0}], RectangleBox[{1, 0}], 
     RectangleBox[{2, 0}]}, {RectangleBox[{0, 1}], RectangleBox[{1, 1}], 
     RectangleBox[{2, 1}]}, {RectangleBox[{0, 2}], RectangleBox[{1, 2}]}, 
    RectangleBox[{0, 3}]},
   ImageSize->{90, 120}]], "Output",
  CellChangeTimes->{3.698584564720278*^9}],
 "\n\nThere are eight different paths through this diagram with between 7 and \
10 roots encountered. The diagram below shows the computation time vs. the \
number of roots on the chosen path."
}], "Text",
 CellChangeTimes->{{3.698605441777474*^9, 3.698605445985505*^9}, {
  3.698605674253231*^9, 3.698605827577072*^9}, {3.698605905423209*^9, 
  3.6986060273705463`*^9}, {3.698606371663042*^9, 3.698606413252239*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {{}, 
    {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.012833333333333334`],
      AbsoluteThickness[1.6], 
     PointBox[{{10., 246.505023}, {10., 247.192985}, {10., 260.236819}, {9., 
      213.295017}, {10., 281.542569}, {9., 199.68097}, {8., 165.747038}, {7., 
      121.959342}}]}, {}}, {}, {}, {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox["\"#roots\"", TraditionalForm], 
    FormBox["\"time / s\"", TraditionalForm]},
  AxesOrigin->{6.953125000000001, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->{690.859375, Automatic},
  Method->{"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{7., 10.}, {0, 281.542569}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Input",
 CellChangeTimes->{3.698606329658556*^9}],

Cell[TextData[{
 "A more extreme example is the partition\n",
 Cell[BoxData[
  GraphicsBox[
   {GrayLevel[1], EdgeForm[Thickness[
    Large]], {RectangleBox[{0, 0}], RectangleBox[{1, 0}], 
     RectangleBox[{2, 0}], RectangleBox[{3, 0}], RectangleBox[{4, 0}], 
     RectangleBox[{5, 0}]}, {RectangleBox[{0, 1}], RectangleBox[{1, 1}], 
     RectangleBox[{2, 1}]}},
   ImageSize->{180, 60}]],
  CellChangeTimes->{3.698606095793082*^9}],
 "\nfor which the number of encountered roots range between 3 and 18. The \
plot below clearly demonstrate the correlation between the number of roots \
and the computation time."
}], "Text",
 CellChangeTimes->{{3.6986060345615587`*^9, 3.698606039833387*^9}, {
  3.6986060735854588`*^9, 3.698606181265224*^9}, {3.6986062486955957`*^9, 
  3.698606268654004*^9}, {3.698606299344232*^9, 3.698606308654941*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {{}, 
    {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.012833333333333334`],
      AbsoluteThickness[1.6], 
     PointBox[{{17., 99.867234}, {18., 105.197294}, {3., 12.099294}, {5., 
      23.942132}, {6., 24.319105}, {9., 47.401773}, {10., 49.899202}, {13., 
      66.121106}, {15., 88.370006}}]}, {}}, {}, {}, {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox["\"#roots\"", TraditionalForm], 
    FormBox["\"time / s\"", TraditionalForm]},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->{613.9296875, Automatic},
  Method->{"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 18.}, {0, 105.197294}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Input",
 CellChangeTimes->{{3.698606234153512*^9, 3.6986062341692257`*^9}, 
   3.698606296200869*^9}]
}, Open  ]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Young diagrams", "Section",
 CellChangeTimes->{{3.677997424956793*^9, 3.6779974277072153`*^9}}],

Cell[CellGroupData[{

Cell["Young diagrams", "Subsection",
 CellChangeTimes->{{3.678000020304603*^9, 3.678000023128993*^9}, {
  3.678000063352429*^9, 3.678000109444339*^9}}],

Cell[CellGroupData[{

Cell["All Young diagrams for given L", "Subsubsection",
 CellChangeTimes->{{3.6755854626011868`*^9, 3.675585476664241*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Needs", "[", "\"\<Combinatorica`\>\"", "]"}], "//", 
  "Quiet"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"YD", "[", "L_", "]"}], ":=", 
  RowBox[{"Partitions", "[", "L", "]"}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.674979746202763*^9, 3.674979772484335*^9}, {
  3.674979880988729*^9, 3.6749798817802057`*^9}, {3.674979960482244*^9, 
  3.674979973659186*^9}, {3.67799796712615*^9, 3.677997974810733*^9}, {
  3.677998077010495*^9, 3.6779980771219683`*^9}},
 Background->GrayLevel[0.85]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"YD", "[", "4", "]"}]], "Input",
 CellChangeTimes->{{3.674979989441807*^9, 3.674979991186466*^9}, {
  3.677998080474373*^9, 3.677998080841568*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", "4", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.674979991616955*^9, 3.6755854278265944`*^9, 3.675833571917405*^9, 
   3.677997991779291*^9, {3.677998082117814*^9, 3.677998085036293*^9}}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["\[OpenCurlyDoubleQuote]Transpose\[CloseCurlyDoubleQuote] diagram", \
"Subsubsection",
 CellChangeTimes->{{3.675837081885667*^9, 3.6758370892371492`*^9}, {
  3.677998350638844*^9, 3.6779983583427353`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"transp", "[", "yd_", "]"}], ":=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"Length", "[", 
     RowBox[{"Select", "[", 
      RowBox[{"yd", ",", 
       RowBox[{
        RowBox[{"#", ">", "j"}], "&"}]}], "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", "0", ",", 
      RowBox[{
       RowBox[{"yd", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
       "-", "1"}]}], "}"}]}], "]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.675837093285445*^9, 3.6758371250774517`*^9}, {
  3.6758371822348948`*^9, 3.675837184919681*^9}, {3.6758372918394947`*^9, 
  3.675837381660726*^9}, {3.677998487360626*^9, 3.677998490735651*^9}},
 Background->GrayLevel[0.85]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"transp", "[", 
  RowBox[{"{", 
   RowBox[{"4", ",", "2", ",", "2", ",", "1", ",", "1", ",", "1"}], "}"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"transp", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.6758373987147617`*^9, 3.67583742274105*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"6", ",", "3", ",", "1", ",", "1"}], "}"}]], "Output",
 CellChangeTimes->{{3.675837406320825*^9, 3.6758374231771517`*^9}, 
   3.677998363375762*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"4", ",", "2", ",", "2", ",", "1", ",", "1", ",", "1"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.675837406320825*^9, 3.6758374231771517`*^9}, 
   3.677998363383973*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Does partition correspond to diagram?", "Subsubsection",
 CellChangeTimes->{{3.6790314126895638`*^9, 3.6790314252717524`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"ydQ", "[", "yd_", "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"#", "\[GreaterEqual]", "0"}], "&"}], "/@", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"yd", "\[LeftDoubleBracket]", 
            RowBox[{";;", 
             RowBox[{"-", "2"}]}], "\[RightDoubleBracket]"}], "-", 
           RowBox[{"yd", "\[LeftDoubleBracket]", 
            RowBox[{"2", ";;"}], "\[RightDoubleBracket]"}]}], ")"}]}], ",", 
        RowBox[{"IntegerQ", "/@", "yd"}], ",", 
        RowBox[{
         RowBox[{"yd", "\[LeftDoubleBracket]", 
          RowBox[{"-", "1"}], "\[RightDoubleBracket]"}], ">", "0"}]}], "}"}], 
      "//", "Flatten"}], "//", "DeleteDuplicates"}], ")"}], "\[Equal]", 
   RowBox[{"{", "True", "}"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.679030977756864*^9, 3.679031044211432*^9}, {
  3.6790311038833*^9, 3.679031157985194*^9}, {3.6790311880033283`*^9, 
  3.679031198742526*^9}, {3.679031230334947*^9, 3.679031350425117*^9}},
 Background->GrayLevel[0.85]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Relation to su(N|M) algebras", "Subsection",
 CellChangeTimes->{{3.678000113743198*^9, 3.678000120115877*^9}}],

Cell[CellGroupData[{

Cell["All possible (non-short) algebras for given Young diagram", \
"Subsubsection",
 CellChangeTimes->{{3.675585482542609*^9, 3.675585517239513*^9}}],

Cell["\<\
Every point on upper-right boundary of diagram specifies an algebra to which \
the state belongs and is long.

Exclude (0,N) and (M,0)\
\>", "Text",
 CellChangeTimes->{{3.675833635457973*^9, 3.675833677421973*^9}, {
  3.6758342211080313`*^9, 3.6758342684767017`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"algebras", "[", "yd_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"j", ",", "k"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", 
       RowBox[{"Length", "[", "yd", "]"}], ",", "1", ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"j", "<", 
          RowBox[{"Length", "[", "yd", "]"}]}], ",", 
         RowBox[{"yd", "\[LeftDoubleBracket]", 
          RowBox[{"j", "+", "1"}], "\[RightDoubleBracket]"}], ",", "1"}], 
        "]"}], ",", 
       RowBox[{"yd", "\[LeftDoubleBracket]", "j", "\[RightDoubleBracket]"}]}],
       "}"}]}], "]"}], "//", 
   RowBox[{
    RowBox[{"Flatten", "[", 
     RowBox[{"#", ",", "1"}], "]"}], "&"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.674980432000298*^9, 3.674980458438951*^9}, {
  3.674980522616469*^9, 3.674980545601584*^9}, {3.674980585057181*^9, 
  3.6749806074235497`*^9}, {3.675834275457581*^9, 3.675834347684993*^9}, {
  3.675834379127899*^9, 3.675834403118506*^9}, {3.675834468323379*^9, 
  3.67583447453607*^9}, {3.675834522996931*^9, 3.6758345646567783`*^9}, {
  3.675834625123582*^9, 3.675834631078014*^9}, {3.677998038746565*^9, 
  3.67799804124254*^9}, {3.6779980908584347`*^9, 3.677998104057988*^9}},
 Background->GrayLevel[0.85]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"algebras", "[", 
  RowBox[{"{", 
   RowBox[{"5", ",", "2", ",", "1", ",", "1"}], "}"}], "]"}]], "Input",
 CellChangeTimes->{{3.675834453632869*^9, 3.675834455607929*^9}, {
  3.677998055794682*^9, 3.677998057409727*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"4", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "5"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.675834456022543*^9, 3.67583448137088*^9}, {
   3.675834525278146*^9, 3.675834546586732*^9}, 3.675834635964023*^9, {
   3.677998057891078*^9, 3.6779980658905993`*^9}, 3.677998106653954*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Weights corresponding to Young diagram in given algebra", \
"Subsubsection",
 CellChangeTimes->{{3.675836690228146*^9, 3.675836732188302*^9}, {
  3.677998332969067*^9, 3.677998340335414*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"weights", "[", "yd_", "]"}], "[", "alg_", "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"yd", "\[LeftDoubleBracket]", 
     RowBox[{"1", ";;", 
      RowBox[{"alg", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}],
      "\[RightDoubleBracket]"}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"transp", "[", "yd", "]"}], "\[LeftDoubleBracket]", 
      RowBox[{"1", ";;", 
       RowBox[{
       "alg", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], 
      "\[RightDoubleBracket]"}], "-", 
     RowBox[{
     "alg", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}]}], 
   "}"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.675836845928299*^9, 3.6758369459146833`*^9}, {
  3.67583745672885*^9, 3.675837548495639*^9}, {3.675837605289692*^9, 
  3.675837608026548*^9}, {3.6758376412670183`*^9, 3.675837642952467*^9}, {
  3.677998498087923*^9, 3.677998503151319*^9}},
 Background->GrayLevel[0.85]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"weights", "[", 
   RowBox[{"{", 
    RowBox[{"4", ",", "2", ",", "2", ",", "1", ",", "1", ",", "1"}], "}"}], 
   "]"}], "[", 
  RowBox[{"{", 
   RowBox[{"2", ",", "2"}], "}"}], "]"}]], "Input",
 CellChangeTimes->{{3.675837550479727*^9, 3.675837569982623*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"4", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4", ",", "1"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.675837570625939*^9, 3.675837610928863*^9, 
  3.6758376456555853`*^9}]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Points and paths on Young diagram", "Subsection",
 CellChangeTimes->{{3.676956776209435*^9, 3.67695678920883*^9}, {
  3.676958343098566*^9, 3.676958348018255*^9}}],

Cell[CellGroupData[{

Cell["Edges of Young diagram (upper right side)", "Subsubsection",
 CellChangeTimes->{{3.6768767356784353`*^9, 3.676876741508925*^9}, {
  3.6769567253939342`*^9, 3.676956730369961*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"endpoints", "[", "yt_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"yt", "\[LeftDoubleBracket]", "j", "\[RightDoubleBracket]"}], 
       ",", "j"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", 
       RowBox[{"Length", "[", "yt", "]"}]}], "}"}]}], "]"}], "//.", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"a___", ",", 
      RowBox[{"{", 
       RowBox[{"c_", ",", "j1_"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"c_", ",", "j2_"}], "}"}], ",", "b___"}], "}"}], 
    "\[RuleDelayed]", 
    RowBox[{"{", 
     RowBox[{"a", ",", 
      RowBox[{"{", 
       RowBox[{"c", ",", "j2"}], "}"}], ",", "b"}], "}"}]}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.676876359420294*^9, 3.676876397300009*^9}, {
  3.676876790193748*^9, 3.6768768107871304`*^9}, {3.6768768460748243`*^9, 
  3.676876900034396*^9}},
 Background->GrayLevel[0.85]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"endpoints", "[", 
  RowBox[{"{", 
   RowBox[{"6", ",", "4", ",", "3", ",", "1", ",", "1"}], "}"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"%", "//", 
  RowBox[{
   RowBox[{"ListPlot", "[", 
    RowBox[{"#", ",", 
     RowBox[{"Axes", "\[Rule]", "False"}]}], "]"}], "&"}]}]}], "Input",
 CellChangeTimes->{{3.67687681262449*^9, 3.676876820825158*^9}, {
   3.676957796603491*^9, 3.6769578061483803`*^9}, 3.67695824143688*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"6", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "5"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.676876821633814*^9, 3.67687690195407*^9, {3.67695779732614*^9, 
   3.67695780657518*^9}, 3.676958241893716*^9}],

Cell[BoxData[
 GraphicsBox[{{}, {{}, 
    {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.012833333333333334`],
      AbsoluteThickness[1.6], 
     PointBox[{{6., 1.}, {4., 2.}, {3., 3.}, {1., 5.}}]}, {}}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{False, False},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 6.}, {0, 5.}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.676876821633814*^9, 3.67687690195407*^9, {3.67695779732614*^9, 
   3.67695780657518*^9}, 3.6769582419433117`*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["All points on upper right side", "Subsubsection",
 CellChangeTimes->{{3.67688133392682*^9, 3.6768813403898573`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"boundary", "[", "yt_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"j", ",", 
       RowBox[{"k", "-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", 
       RowBox[{
        RowBox[{"Length", "[", "yt", "]"}], "+", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"k", ">", 
          RowBox[{"Length", "[", "yt", "]"}]}], ",", 
         RowBox[{
          RowBox[{"yt", "\[LeftDoubleBracket]", 
           RowBox[{"k", "-", "1"}], "\[RightDoubleBracket]"}], "-", "1"}], 
         ",", 
         RowBox[{
         "yt", "\[LeftDoubleBracket]", "k", "\[RightDoubleBracket]"}]}], 
        "]"}], ",", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"k", ">", "1"}], ",", 
         RowBox[{"yt", "\[LeftDoubleBracket]", 
          RowBox[{"k", "-", "1"}], "\[RightDoubleBracket]"}], ",", 
         RowBox[{
         "yt", "\[LeftDoubleBracket]", "k", "\[RightDoubleBracket]"}]}], 
        "]"}]}], "}"}]}], "]"}], "//", 
   RowBox[{
    RowBox[{"Flatten", "[", 
     RowBox[{"#", ",", "1"}], "]"}], "&"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.676881351595181*^9, 3.67688137015195*^9}, 
   3.676881402173007*^9, {3.676881550856876*^9, 3.676881557096753*^9}, {
   3.676881640816594*^9, 3.676881657828071*^9}, {3.676881700498995*^9, 
   3.67688175068106*^9}, {3.676957056926502*^9, 3.676957080648234*^9}, {
   3.6769571611983347`*^9, 3.6769572193808613`*^9}, {3.676957319182399*^9, 
   3.676957350709631*^9}, {3.676957416302679*^9, 3.6769574257451267`*^9}, {
   3.676957475108198*^9, 3.676957546013186*^9}, {3.676957640845192*^9, 
   3.676957641805002*^9}},
 Background->GrayLevel[0.85]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"boundary", "[", 
  RowBox[{"{", 
   RowBox[{"6", ",", "4", ",", "3", ",", "1", ",", "1"}], "}"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"%", "//", 
  RowBox[{
   RowBox[{"ListPlot", "[", 
    RowBox[{"#", ",", 
     RowBox[{"Axes", "\[Rule]", "False"}]}], "]"}], "&"}]}]}], "Input",
 CellChangeTimes->{{3.67695718101726*^9, 3.676957188046691*^9}, {
  3.676957554236678*^9, 3.676957562684334*^9}, {3.676957596685768*^9, 
  3.676957600954657*^9}, {3.676957686841309*^9, 3.676957695191265*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"6", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "5"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.6769571883869534`*^9, 3.6769573520693083`*^9, {3.6769574183187637`*^9, 
   3.676957427376773*^9}, 3.67695747750714*^9, {3.6769575274910583`*^9, 
   3.6769575630888147`*^9}, 3.676957601290213*^9, 3.676957642930491*^9, 
   3.676957695689148*^9}],

Cell[BoxData[
 GraphicsBox[{{}, {{}, 
    {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.012833333333333334`],
      AbsoluteThickness[1.6], 
     PointBox[{{6., 0.}, {4., 1.}, {5., 1.}, {6., 1.}, {3., 2.}, {4., 2.}, {
      1., 3.}, {2., 3.}, {3., 3.}, {1., 4.}, {0., 5.}, {1., 5.}}]}, {}}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{False, False},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 6.}, {0, 5.}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.6769571883869534`*^9, 3.6769573520693083`*^9, {3.6769574183187637`*^9, 
   3.676957427376773*^9}, 3.67695747750714*^9, {3.6769575274910583`*^9, 
   3.6769575630888147`*^9}, 3.676957601290213*^9, 3.676957642930491*^9, 
   3.676957695740114*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["All points on Young diagram", "Subsubsection",
 CellChangeTimes->{{3.676956737833647*^9, 3.6769567398019037`*^9}, {
  3.676956867679088*^9, 3.676956871317634*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"allpoints", "[", "yt_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"j", ",", "k"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "0", ",", 
       RowBox[{"Length", "[", "yt", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "0", ",", 
       RowBox[{"yt", "\[LeftDoubleBracket]", 
        RowBox[{"Max", "[", 
         RowBox[{"1", ",", "k"}], "]"}], "\[RightDoubleBracket]"}]}], "}"}]}],
     "]"}], "//", 
   RowBox[{
    RowBox[{"Flatten", "[", 
     RowBox[{"#", ",", "1"}], "]"}], "&"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.676956874864171*^9, 3.676956914758871*^9}, {
  3.6769578428934107`*^9, 3.676957872912983*^9}, {3.676965427127695*^9, 
  3.676965448745146*^9}, {3.676965492133012*^9, 3.676965496297914*^9}},
 Background->GrayLevel[0.85]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"allpoints", "[", 
  RowBox[{"{", 
   RowBox[{"6", ",", "4", ",", "3", ",", "1", ",", "1"}], "}"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"%", "//", 
  RowBox[{
   RowBox[{"ListPlot", "[", 
    RowBox[{"#", ",", 
     RowBox[{"Axes", "\[Rule]", "False"}]}], "]"}], "&"}]}]}], "Input",
 CellChangeTimes->{{3.6769578469002657`*^9, 3.676957858730607*^9}, {
  3.6769578936125717`*^9, 3.676957911629475*^9}, {3.676965512085514*^9, 
  3.676965518876731*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "5"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.676957859280485*^9, 3.676957912152927*^9}, 
   3.676965454805464*^9, {3.676965497706655*^9, 3.676965519189035*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {{}, 
    {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.012833333333333334`],
      AbsoluteThickness[1.6], PointBox[CompressedData["
1:eJxTTMoPSmViYGCQBmIQjR18sEcTcEDlcqDxBdD4Imh8CTQ+uj3oNMw+GJ8D
jS+AxhdB40ug8eEAXdwBO82BxhdAV8eA3V3o+jhw0DCA7g9c4YjwJwDfRhk8

      "]]}, {}}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{False, False},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 6.}, {0, 5.}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.676957859280485*^9, 3.676957912152927*^9}, 
   3.676965454805464*^9, {3.676965497706655*^9, 3.676965519243679*^9}}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Points in bulk of Young diagram", "Subsubsection",
 CellChangeTimes->{{3.676956704827985*^9, 3.676956717002343*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"bulk", "[", "yt_", "]"}], ":=", 
  RowBox[{
   RowBox[{"allpoints", "[", "yt", "]"}], "//", 
   RowBox[{
    RowBox[{"Select", "[", 
     RowBox[{"#", ",", 
      RowBox[{
       RowBox[{"!", 
        RowBox[{"MemberQ", "[", 
         RowBox[{
          RowBox[{"boundary", "[", "yt", "]"}], ",", "#"}], "]"}]}], "&"}]}], 
     "]"}], "&"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.676956874864171*^9, 3.676956884141737*^9}, {
  3.67695793652601*^9, 3.676958022725706*^9}, {3.6769580597368107`*^9, 
  3.6769580790972023`*^9}, {3.676958150999879*^9, 3.676958186718237*^9}},
 Background->GrayLevel[0.85]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"bulk", "[", 
  RowBox[{"{", 
   RowBox[{"6", ",", "4", ",", "3", ",", "1", ",", "1"}], "}"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"%", "//", 
  RowBox[{
   RowBox[{"ListPlot", "[", 
    RowBox[{"#", ",", 
     RowBox[{"Axes", "\[Rule]", "False"}]}], "]"}], "&"}]}]}], "Input",
 CellChangeTimes->{{3.6769579482774973`*^9, 3.6769579589135237`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "4"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.6769579593976583`*^9, 3.676958023963518*^9}, {
  3.6769581829045963`*^9, 3.6769581879384823`*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {{}, 
    {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.012833333333333334`],
      AbsoluteThickness[1.6], 
     PointBox[{{0., 0.}, {1., 0.}, {2., 0.}, {3., 0.}, {4., 0.}, {5., 0.}, {
      0., 1.}, {1., 1.}, {2., 1.}, {3., 1.}, {0., 2.}, {1., 2.}, {2., 2.}, {
      0., 3.}, {0., 4.}}]}, {}}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{False, False},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 5.}, {0, 4.}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.6769579593976583`*^9, 3.676958023963518*^9}, {
  3.6769581829045963`*^9, 3.676958187988476*^9}}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
All paths through Young diagram (to edges on upper right side)\
\>", "Subsubsection",
 CellChangeTimes->{{3.676876953498207*^9, 3.6768769631124897`*^9}, {
   3.6768777144603233`*^9, 3.676877724571561*^9}, 3.676958356674013*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"allpaths", "[", "yt_", "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "edges", ",", "F", ",", "B", ",", "allPer", ",", "allPath", ",", "right",
       ",", "up"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"edges", "=", 
      RowBox[{"endpoints", "[", "yt", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"allPer", "[", 
       RowBox[{"x_", ",", "y_"}], "]"}], ":=", 
      RowBox[{
       RowBox[{"Join", "[", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{"right", ",", "y"}], "]"}], ",", 
         RowBox[{"Table", "[", 
          RowBox[{"up", ",", "x"}], "]"}]}], "]"}], "//", "Permutations"}]}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"allPath", "[", 
       RowBox[{"x_", ",", "y_"}], "]"}], ":=", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"#", "/.", 
          RowBox[{"list_", "\[RuleDelayed]", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"Sum", "[", 
                RowBox[{
                 RowBox[{"If", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    "list", "\[LeftDoubleBracket]", "j", 
                    "\[RightDoubleBracket]"}], "===", "up"}], ",", "1", ",", 
                   "0"}], "]"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"j", ",", "1", ",", "k"}], "}"}]}], "]"}], ",", 
               RowBox[{"Sum", "[", 
                RowBox[{
                 RowBox[{"If", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    "list", "\[LeftDoubleBracket]", "j", 
                    "\[RightDoubleBracket]"}], "===", "right"}], ",", "1", 
                   ",", "0"}], "]"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"j", ",", "1", ",", "k"}], "}"}]}], "]"}]}], "}"}], 
             ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", "0", ",", 
               RowBox[{"y", "+", "x"}]}], "}"}]}], "]"}]}]}], ")"}], "&"}], "/@", 
       RowBox[{"allPer", "[", 
        RowBox[{"x", ",", "y"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"allPath", "[", 
         RowBox[{"Sequence", "@@", "#"}], "]"}], "&"}], "/@", "edges"}], "//", 
      RowBox[{
       RowBox[{"Flatten", "[", 
        RowBox[{"#", ",", "1"}], "]"}], "&"}]}]}]}], "\[IndentingNewLine]", 
   "]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.676876967024023*^9, 3.676876980887299*^9}, {
  3.6768770297349052`*^9, 3.676877065399583*^9}, {3.676877096152596*^9, 
  3.676877199351633*^9}, {3.676877239663351*^9, 3.676877478941646*^9}, {
  3.6768775445079412`*^9, 3.676877549723711*^9}, {3.676877593843177*^9, 
  3.676877609435285*^9}, {3.676877658497611*^9, 3.6768776648170843`*^9}, {
  3.676878259027025*^9, 3.6768782624873447`*^9}},
 Background->GrayLevel[0.85]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"allpaths", "[", 
   RowBox[{"{", 
    RowBox[{"6", ",", "4", ",", "3", ",", "1", ",", "1"}], "}"}], "]"}], "//",
   "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.676877297497724*^9, 3.67687730873114*^9}, {
  3.6768776189461937`*^9, 3.676877671754202*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6", ",", "1"}], "}"}]}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6", ",", "1"}], "}"}]}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6", ",", "1"}], "}"}]}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6", ",", "1"}], "}"}]}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6", ",", "1"}], "}"}]}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6", ",", "1"}], "}"}]}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6", ",", "1"}], "}"}]}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "2"}], "}"}]}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "2"}], "}"}]}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "2"}], "}"}]}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "2"}], "}"}]}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "2"}], "}"}]}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "2"}], "}"}]}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "2"}], "}"}]}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "2"}], "}"}]}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "2"}], "}"}]}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "2"}], "}"}]}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "2"}], "}"}]}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "2"}], "}"}]}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "2"}], "}"}]}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "2"}], "}"}]}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "2"}], "}"}]}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "3"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "3"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "3"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "3"}], "}"}]}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "3"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "3"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "3"}], "}"}]}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "3"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "3"}], "}"}]}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "3"}], "}"}]}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "3"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "3"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "3"}], "}"}]}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "3"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "3"}], "}"}]}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "3"}], "}"}]}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "3"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "3"}], "}"}]}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "3"}], "}"}]}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "3"}], "}"}]}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "3"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "3"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "3"}], "}"}]}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "3"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "3"}], "}"}]}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "3"}], "}"}]}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "3"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "3"}], "}"}]}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "3"}], "}"}]}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "3"}], "}"}]}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "3"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "3"}], "}"}]}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "3"}], "}"}]}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "3"}], "}"}]}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "3"}], "}"}]}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "3"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}]}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "3"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}]}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "3"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "3"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}]}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "3"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}]}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "3"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}]}], "}"}]},
      {
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "3"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5"}], "}"}]}], "}"}]}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.6768773093659773`*^9, 3.676877377070449*^9}, 
   3.676877408598872*^9, {3.67687745405704*^9, 3.67687748058708*^9}, 
   3.676877551994742*^9, {3.6768776053196497`*^9, 3.676877672092702*^9}, 
   3.676878264795125*^9}]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
Points on upper right side that should be set to 1 in algorithm for given path\
\>", "Subsubsection",
 CellChangeTimes->{{3.679910290882786*^9, 3.6799103372643967`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ones", "[", "yd_", "]"}], "[", "path_", "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"tyd", ",", "endH", ",", "endW"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"tyd", "=", 
      RowBox[{"transp", "@", "yd"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"endH", "=", 
      RowBox[{"path", "\[LeftDoubleBracket]", 
       RowBox[{
        RowBox[{"-", "1"}], ",", "2"}], "\[RightDoubleBracket]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"endW", "=", 
      RowBox[{"path", "\[LeftDoubleBracket]", 
       RowBox[{
        RowBox[{"-", "1"}], ",", "1"}], "\[RightDoubleBracket]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Join", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "yd", "\[LeftDoubleBracket]", "j", "\[RightDoubleBracket]"}], ",", 
           "j"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", 
           RowBox[{"endH", "+", "1"}], ",", 
           RowBox[{
           "tyd", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
          "}"}]}], "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"a", ",", 
           RowBox[{
           "tyd", "\[LeftDoubleBracket]", "a", "\[RightDoubleBracket]"}]}], 
          "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"a", ",", 
           RowBox[{"endW", "+", "1"}], ",", 
           RowBox[{
           "yd", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
          "}"}]}], "]"}]}], "\[IndentingNewLine]", "]"}]}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->CompressedData["
1:eJwd0FsogwEcBfCvsckmFGINZfEgLbfNpaa2eBlDlhBj2aiZhy2kJNSGVtQY
D+ZhRUouJXeLWVGKEKY2pskeNLZMueRB8p3v4d+vU+e8/NOUWlk7jSCIVPLg
c0oMbVMTEHd+RIXD3tvGFHhUEJsBhcf5OdCsuBPAqeQm1Rbpe9mVBibRd7Ww
LSZdB50MjQGKvG5KRlbfNKyJv1iAbotkDQ4yOTYqs7vt8Hff4oCjvOJz2PKw
fAm75DQnjIteoZyT8nz3pAcVha9Qb1r9hLrrvh84rn4iPKRjBUw6PKh2REIb
a5sDOeVLeXDiNFQEM3NdJZD7ZhXBfnuVhOoJwxTU3jUzAWW1I7OQ1qCfh75A
zwLU72zY4VDH+g3ck5rd0BiR5YFlAy9+6I1VhuDh5M4XDGreKSvVjD+4yNVR
Bvf5rAdSdUJpFKwzZMTD1+ZsNjzh24oe8e/hbzHUCZj1MFFlksNPo6wV+s+s
KvgPSEQCyA==
  "],
 Background->GrayLevel[0.85]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"ones", "[", 
   RowBox[{"{", 
    RowBox[{"6", ",", "4", ",", "3", ",", "1", ",", "1"}], "}"}], "]"}], "[", 
  
  RowBox[{"{", 
   RowBox[{"{", 
    RowBox[{"3", ",", "3"}], "}"}], "}"}], "]"}]], "Input",
 CellChangeTimes->{{3.67991068955726*^9, 3.679910718593999*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6", ",", "1"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.679910707354622*^9, 3.679910719403552*^9}, 
   3.679912306092882*^9}]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Solution multiplicity", "Subsection",
 CellChangeTimes->{{3.677999988219109*^9, 3.678000004064374*^9}}],

Cell[CellGroupData[{

Cell["Hook formula for multiplicity of solutions for Young diagram", \
"Subsubsection",
 CellChangeTimes->{{3.675585532266711*^9, 3.6755855405396976`*^9}, {
  3.675834664815175*^9, 3.675834671247986*^9}, {3.675836712931388*^9, 
  3.675836719387155*^9}, {3.677998119226515*^9, 3.677998139800632*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"mult", "[", "yd_", "]"}], ":=", 
  FractionBox[
   RowBox[{
    RowBox[{"Plus", "@@", "yd"}], "!"}], 
   RowBox[{"Product", "[", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"yd", "\[LeftDoubleBracket]", 
          RowBox[{
           RowBox[{"Length", "[", "yd", "]"}], "-", "j"}], 
          "\[RightDoubleBracket]"}], "+", "j"}], ")"}], "!"}], 
      RowBox[{"Product", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"yd", "\[LeftDoubleBracket]", 
          RowBox[{
           RowBox[{"Length", "[", "yd", "]"}], "-", "j"}], 
          "\[RightDoubleBracket]"}], "-", 
         RowBox[{"yd", "\[LeftDoubleBracket]", 
          RowBox[{
           RowBox[{"Length", "[", "yd", "]"}], "-", "k"}], 
          "\[RightDoubleBracket]"}], "+", 
         RowBox[{"(", 
          RowBox[{"j", "-", "k"}], ")"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "0", ",", 
          RowBox[{"j", "-", "1"}]}], "}"}]}], "]"}]], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "0", ",", 
       RowBox[{
        RowBox[{"Length", "[", "yd", "]"}], "-", "1"}]}], "}"}]}], 
    "]"}]]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.6758346892616*^9, 3.675834700673008*^9}, {
  3.675834740194352*^9, 3.675834748729291*^9}, {3.675834810129223*^9, 
  3.675834860138773*^9}, {3.675834943778119*^9, 3.675834945141233*^9}, {
  3.675835079780636*^9, 3.675835087319407*^9}, {3.675835506084981*^9, 
  3.675835739781784*^9}, {3.675835791988689*^9, 3.675835798588728*^9}, {
  3.675835835322811*^9, 3.675835847192256*^9}, {3.675836150246763*^9, 
  3.675836163511517*^9}, {3.675836497550495*^9, 3.6758365127537127`*^9}, {
  3.677998539385036*^9, 3.67799856002143*^9}},
 Background->GrayLevel[0.85]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"mult", "/@", 
     RowBox[{"YD", "[", "L", "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"L", ",", "1", ",", "10"}], "}"}]}], "]"}], "//", 
  "Grid"}]], "Input",
 CellChangeTimes->{{3.677998583130795*^9, 3.677998617941064*^9}}],

Cell[BoxData[
 TagBox[GridBox[{
    {"1", "", "", "", "", "", "", "", "", "", "", "", "", "", "", "", "", "", 
     "", "", "", "", "", "", "", "", "", "", "", "", "", "", "", "", "", "", 
     "", "", "", "", "", ""},
    {"1", "1", "", "", "", "", "", "", "", "", "", "", "", "", "", "", "", "",
      "", "", "", "", "", "", "", "", "", "", "", "", "", "", "", "", "", "", 
     "", "", "", "", "", ""},
    {"1", "2", "1", "", "", "", "", "", "", "", "", "", "", "", "", "", "", 
     "", "", "", "", "", "", "", "", "", "", "", "", "", "", "", "", "", "", 
     "", "", "", "", "", "", ""},
    {"1", "3", "2", "3", "1", "", "", "", "", "", "", "", "", "", "", "", "", 
     "", "", "", "", "", "", "", "", "", "", "", "", "", "", "", "", "", "", 
     "", "", "", "", "", "", ""},
    {"1", "4", "5", "6", "5", "4", "1", "", "", "", "", "", "", "", "", "", 
     "", "", "", "", "", "", "", "", "", "", "", "", "", "", "", "", "", "", 
     "", "", "", "", "", "", "", ""},
    {"1", "5", "9", "10", "5", "16", "10", "5", "9", "5", "1", "", "", "", "",
      "", "", "", "", "", "", "", "", "", "", "", "", "", "", "", "", "", "", 
     "", "", "", "", "", "", "", "", ""},
    {"1", "6", "14", "15", "14", "35", "20", "21", "21", "35", "15", "14", 
     "14", "6", "1", "", "", "", "", "", "", "", "", "", "", "", "", "", "", 
     "", "", "", "", "", "", "", "", "", "", "", "", ""},
    {"1", "7", "20", "21", "28", "64", "35", "14", "70", "56", "90", "35", 
     "42", "56", "70", "64", "21", "14", "28", "20", "7", "1", "", "", "", "",
      "", "", "", "", "", "", "", "", "", "", "", "", "", "", "", ""},
    {"1", "8", "27", "28", "48", "105", "56", "42", "162", "120", "189", "70",
      "84", "168", "216", "216", "189", "56", "42", "168", "120", "84", "162",
      "105", "28", "42", "48", "27", "8", "1", "", "", "", "", "", "", "", "",
      "", "", "", ""},
    {"1", "9", "35", "36", "75", "160", "84", "90", "315", "225", "350", 
     "126", "42", "288", "450", "567", "525", "448", "126", "252", "300", 
     "210", "768", "525", "300", "567", "350", "84", "210", "252", "450", 
     "225", "288", "315", "160", "36", "42", "90", "75", "35", "9", "1"}
   },
   AutoDelete->False,
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Grid"]], "Output",
 CellChangeTimes->{{3.677998599379064*^9, 3.677998618356689*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"mult", "/@", 
  RowBox[{"YT", "[", "11", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"mult", "/@", 
  RowBox[{"YT", "[", "12", "]"}]}]}], "Input",
 CellChangeTimes->{{3.6766262317151937`*^9, 3.676626272756863*^9}, {
  3.676626446780448*^9, 3.676626447644305*^9}, {3.676626616249996*^9, 
  3.6766266183439903`*^9}, {3.6779986311260757`*^9, 3.677998631892928*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1", ",", "10", ",", "44", ",", "45", ",", "110", ",", "231", ",", "120", 
   ",", "165", ",", "550", ",", "385", ",", "594", ",", "210", ",", "132", 
   ",", "693", ",", "990", ",", "1232", ",", "1100", ",", "924", ",", "252", 
   ",", "330", ",", "990", ",", "1155", ",", "660", ",", "2310", ",", "1540", 
   ",", "825", ",", "1540", ",", "924", ",", "210", ",", "462", ",", "1320", 
   ",", "825", ",", "1188", ",", "1320", ",", "2310", ",", "1100", ",", 
   "1155", ",", "1232", ",", "594", ",", "120", ",", "462", ",", "660", ",", 
   "990", ",", "990", ",", "385", ",", "330", ",", "693", ",", "550", ",", 
   "231", ",", "45", ",", "132", ",", "165", ",", "110", ",", "44", ",", "10",
    ",", "1"}], "}"}]], "Output",
 CellChangeTimes->{{3.676626232543498*^9, 3.6766262731338587`*^9}, 
   3.676626448111702*^9, 3.676626619295992*^9, 3.677998632505663*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1", ",", "11", ",", "54", ",", "55", ",", "154", ",", "320", ",", "165", 
   ",", "275", ",", "891", ",", "616", ",", "945", ",", "330", ",", "297", 
   ",", "1408", ",", "1925", ",", "2376", ",", "2079", ",", "1728", ",", 
   "462", ",", "132", ",", "1155", ",", "2673", ",", "3080", ",", "1650", ",",
    "5632", ",", "3696", ",", "1925", ",", "3564", ",", "2100", ",", "462", 
   ",", "1320", ",", "1485", ",", "2112", ",", "5775", ",", "3520", ",", 
   "4158", ",", "4455", ",", "7700", ",", "3564", ",", "3520", ",", "3696", 
   ",", "1728", ",", "330", ",", "462", ",", "2970", ",", "2640", ",", "4455",
    ",", "1925", ",", "2970", ",", "4158", ",", "5775", ",", "5632", ",", 
   "2079", ",", "1485", ",", "3080", ",", "2376", ",", "945", ",", "165", ",",
    "462", ",", "2112", ",", "1650", ",", "1320", ",", "2673", ",", "1925", 
   ",", "616", ",", "1155", ",", "1408", ",", "891", ",", "320", ",", "55", 
   ",", "132", ",", "297", ",", "275", ",", "154", ",", "54", ",", "11", ",", 
   "1"}], "}"}]], "Output",
 CellChangeTimes->{{3.676626232543498*^9, 3.6766262731338587`*^9}, 
   3.676626448111702*^9, 3.676626619295992*^9, 3.677998632542967*^9}]
}, Open  ]],

Cell["Total multiplicity for given length", "Text",
 CellChangeTimes->{{3.6766266532624483`*^9, 3.676626671051092*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"Plus", "@@", 
    RowBox[{"mult", "/@", 
     RowBox[{"YT", "[", "j", "]"}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"j", ",", "1", ",", "20"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.676626538891973*^9, 3.676626546308003*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1", ",", "2", ",", "4", ",", "10", ",", "26", ",", "76", ",", "232", ",", 
   "764", ",", "2620", ",", "9496", ",", "35696", ",", "140152", ",", 
   "568504", ",", "2390480", ",", "10349536", ",", "46206736", ",", 
   "211799312", ",", "997313824", ",", "4809701440", ",", "23758664096"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.676626541100688*^9, 3.676626550301346*^9}}]
}, Open  ]],

Cell["Young diagram with highest multiplicity for given length", "Text",
 CellChangeTimes->{{3.676626631399309*^9, 3.676626650223057*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"mult", "/@", 
     RowBox[{"YT", "[", "j", "]"}]}], "//", "Max"}], ",", 
   RowBox[{"{", 
    RowBox[{"j", ",", "1", ",", "20"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.676626454667944*^9, 3.676626529514806*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1", ",", "1", ",", "2", ",", "3", ",", "6", ",", "16", ",", "35", ",", 
   "90", ",", "216", ",", "768", ",", "2310", ",", "7700", ",", "21450", ",", 
   "69498", ",", "292864", ",", "1153152", ",", "4873050", ",", "16336320", 
   ",", "64664600", ",", "249420600"}], "}"}]], "Output",
 CellChangeTimes->{{3.6766264556056623`*^9, 3.676626530364765*^9}}]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Drawings", "Subsection",
 CellChangeTimes->{{3.678000012849081*^9, 3.6780000157051983`*^9}}],

Cell[CellGroupData[{

Cell["Partition \[Rule] Young diagram", "Subsubsection",
 CellChangeTimes->{{3.676628222736061*^9, 3.676628240966482*^9}, {
  3.677998297545143*^9, 3.677998305014503*^9}, {3.678000361057667*^9, 
  3.678000361752146*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"drawYD", "[", "yd_", "]"}], ":=", 
  RowBox[{"Graphics", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"EdgeForm", "[", "Thick", "]"}], ",", "White", ",", 
      RowBox[{"Sequence", "@@", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Rectangle", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"k", ",", "j"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"k", "+", "1"}], ",", 
             RowBox[{"j", "+", "1"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "0", ",", 
           RowBox[{
            RowBox[{"Length", "[", "yd", "]"}], "-", "1"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "0", ",", 
           RowBox[{
            RowBox[{"yd", "\[LeftDoubleBracket]", 
             RowBox[{"j", "+", "1"}], "\[RightDoubleBracket]"}], "-", "1"}]}],
           "}"}]}], "]"}]}]}], "}"}], ",", 
    RowBox[{"ImageSize", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"30", 
        RowBox[{
        "yd", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], ",", 
       RowBox[{"30", 
        RowBox[{"Length", "[", "yd", "]"}]}]}], "}"}]}]}], "]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.676628248155621*^9, 3.676628270558546*^9}, {
  3.676628464894033*^9, 3.676628474011982*^9}, {3.676628680680369*^9, 
  3.6766287919456377`*^9}, {3.676628844474449*^9, 3.6766289301522417`*^9}, {
  3.676629217241641*^9, 3.67662924919317*^9}, {3.676629513190748*^9, 
  3.676629576506983*^9}, {3.677998269184369*^9, 3.6779982832879457`*^9}},
 Background->GrayLevel[0.85]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"drawYD", "[", 
  RowBox[{"{", "1", "}"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"drawYD", "[", 
  RowBox[{"{", 
   RowBox[{"2", ",", "2", ",", "1"}], "}"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"drawYD", "[", 
  RowBox[{"{", 
   RowBox[{"5", ",", "2", ",", "2", ",", "1"}], "}"}], "]"}]}], "Input",
 CellChangeTimes->{
  3.6766295567758713`*^9, {3.6766295939784517`*^9, 3.676629606994622*^9}, {
   3.677998245238904*^9, 3.677998252256145*^9}, {3.677998529968193*^9, 
   3.677998530111022*^9}, {3.678000442031621*^9, 3.678000445166995*^9}}],

Cell[BoxData[
 GraphicsBox[
  {GrayLevel[1], EdgeForm[Thickness[Large]], RectangleBox[{0, 0}]},
  ImageSize->{30, 30}]], "Output",
 CellChangeTimes->{{3.676629557815476*^9, 3.676629644610373*^9}, {
   3.6779982429203157`*^9, 3.6779982864203053`*^9}, 3.6779985306229*^9, 
   3.678000446160796*^9}],

Cell[BoxData[
 GraphicsBox[
  {GrayLevel[1], EdgeForm[Thickness[
   Large]], {RectangleBox[{0, 0}], RectangleBox[{1, 0}]}, {
    RectangleBox[{0, 1}], RectangleBox[{1, 1}]}, RectangleBox[{0, 2}]},
  ImageSize->{60, 90}]], "Output",
 CellChangeTimes->{{3.676629557815476*^9, 3.676629644610373*^9}, {
   3.6779982429203157`*^9, 3.6779982864203053`*^9}, 3.6779985306229*^9, 
   3.678000446170947*^9}],

Cell[BoxData[
 GraphicsBox[
  {GrayLevel[1], EdgeForm[Thickness[
   Large]], {RectangleBox[{0, 0}], RectangleBox[{1, 0}], RectangleBox[{2, 0}],
     RectangleBox[{3, 0}], RectangleBox[{4, 0}]}, {RectangleBox[{0, 1}], 
    RectangleBox[{1, 1}]}, {RectangleBox[{0, 2}], RectangleBox[{1, 2}]}, 
   RectangleBox[{0, 3}]},
  ImageSize->{150, 120}]], "Output",
 CellChangeTimes->{{3.676629557815476*^9, 3.676629644610373*^9}, {
   3.6779982429203157`*^9, 3.6779982864203053`*^9}, 3.6779985306229*^9, 
   3.678000446177971*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
Young diagram with weights, number of roots, and optimal path\
\>", "Subsubsection",
 CellChangeTimes->{{3.678000364865941*^9, 3.678000391184023*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"drawYDDQ", "[", "yt_", "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "tyt", ",", "\[Lambda]", ",", "\[Nu]", ",", "L", ",", "roots", ",", "ap",
       ",", "totalroots", ",", "bestpath", ",", "Q", ",", "QQ", ",", "eqQQ", 
      ",", "bound", ",", "allp"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"tyt", "=", 
      RowBox[{"transp", "[", "yt", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"\[Nu]", "[", 
       RowBox[{"a_", ",", "j_"}], "]"}], ":=", 
      RowBox[{
       RowBox[{"tyt", "\[LeftDoubleBracket]", "j", "\[RightDoubleBracket]"}], 
       "-", "a"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"\[Lambda]", "[", 
       RowBox[{"a_", ",", "j_"}], "]"}], ":=", 
      RowBox[{
       RowBox[{"yt", "\[LeftDoubleBracket]", "a", "\[RightDoubleBracket]"}], 
       "-", "j"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"L", "=", 
      RowBox[{"Total", "[", "yt", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"bound", "=", 
      RowBox[{"boundary", "[", "yt", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"allp", "=", 
      RowBox[{"allpoints", "[", "yt", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{"Number", " ", "of", " ", "roots"}], "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"roots", "[", 
       RowBox[{"0", ",", "0"}], "]"}], "=", "L"}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"roots", "[", 
       RowBox[{"a_", ",", "i_"}], "]"}], ":=", 
      RowBox[{
       RowBox[{"roots", "[", 
        RowBox[{"a", ",", "i"}], "]"}], "=", 
       RowBox[{"L", "-", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{"\[Lambda]", "[", 
           RowBox[{"aa", ",", "0"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"aa", ",", "1", ",", "a"}], "}"}]}], "]"}], "-", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{"\[Nu]", "[", 
           RowBox[{"a", ",", "ii"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"ii", ",", "i"}], "}"}]}], "]"}]}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{"Best", " ", "path"}], "*)"}], "\t", "\[IndentingNewLine]", 
     RowBox[{"ap", "=", 
      RowBox[{"allpaths", "[", "yt", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"totalroots", "=", 
      RowBox[{"Plus", "@@@", 
       RowBox[{"Map", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"roots", "[", 
            RowBox[{"Sequence", "@@", 
             RowBox[{"Reverse", "[", "#", "]"}]}], "]"}], ")"}], "&"}], ",", 
         "ap", ",", 
         RowBox[{"{", "2", "}"}]}], "]"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"bestpath", "=", 
      RowBox[{"ap", "\[LeftDoubleBracket]", 
       RowBox[{"Sequence", "@@", 
        RowBox[{
         RowBox[{"Position", "[", 
          RowBox[{"totalroots", ",", 
           RowBox[{"Min", "[", "totalroots", "]"}]}], "]"}], 
         "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
       "\[RightDoubleBracket]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"(*", "GRAPHICS", "*)"}], "\[IndentingNewLine]", 
     RowBox[{"Graphics", "[", 
      RowBox[{
       RowBox[{"{", "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{"Young", " ", "diagram"}], "*)"}], "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"EdgeForm", "[", "Thick", "]"}], ",", "White", ",", 
         RowBox[{"Sequence", "@@", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"Rectangle", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"k", ",", "j"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"k", "+", "1"}], ",", 
                RowBox[{"j", "+", "1"}]}], "}"}]}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"j", ",", "0", ",", 
              RowBox[{
               RowBox[{"Length", "[", "yt", "]"}], "-", "1"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", "0", ",", 
              RowBox[{
               RowBox[{"yt", "\[LeftDoubleBracket]", 
                RowBox[{"j", "+", "1"}], "\[RightDoubleBracket]"}], "-", 
               "1"}]}], "}"}]}], "]"}]}], ",", "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{"Best", " ", "path"}], "*)"}], "\[IndentingNewLine]", 
         RowBox[{"Thickness", "[", "0.02", "]"}], ",", "Yellow", ",", 
         RowBox[{"Sequence", "@@", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"Line", "[", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
               "bestpath", "\[LeftDoubleBracket]", "j", 
                "\[RightDoubleBracket]"}], ",", 
               RowBox[{"bestpath", "\[LeftDoubleBracket]", 
                RowBox[{"j", "+", "1"}], "\[RightDoubleBracket]"}]}], "}"}], 
             "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"j", ",", "1", ",", 
              RowBox[{
               RowBox[{"Length", "[", "bestpath", "]"}], "-", "1"}]}], 
             "}"}]}], "]"}]}], ",", "\[IndentingNewLine]", 
         RowBox[{"Thickness", "[", "0.003", "]"}], ",", "Black", ",", 
         RowBox[{"Sequence", "@@", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"Line", "[", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
               "bestpath", "\[LeftDoubleBracket]", "j", 
                "\[RightDoubleBracket]"}], ",", 
               RowBox[{"bestpath", "\[LeftDoubleBracket]", 
                RowBox[{"j", "+", "1"}], "\[RightDoubleBracket]"}]}], "}"}], 
             "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"j", ",", "1", ",", 
              RowBox[{
               RowBox[{"Length", "[", "bestpath", "]"}], "-", "1"}]}], 
             "}"}]}], "]"}]}], ",", "\[IndentingNewLine]", 
         RowBox[{"(*", "\[Nu]", "*)"}], "\[IndentingNewLine]", "Thick", ",", 
         "Purple", ",", 
         RowBox[{"Sequence", "@@", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"Text", "[", 
             RowBox[{
              RowBox[{"Style", "[", 
               RowBox[{
                RowBox[{"\[Nu]", "[", 
                 RowBox[{"a", ",", "j"}], "]"}], ",", "Large"}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"j", "-", "0.5"}], ",", "a"}], "}"}], ",", 
              RowBox[{"Background", "\[Rule]", "White"}]}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"j", ",", "1", ",", 
              RowBox[{
              "yt", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
             "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"a", ",", "0", ",", 
              RowBox[{
              "tyt", "\[LeftDoubleBracket]", "j", "\[RightDoubleBracket]"}]}],
              "}"}]}], "]"}]}], ",", "\[IndentingNewLine]", 
         RowBox[{"(*", "\[Lambda]", "*)"}], "\[IndentingNewLine]", "Blue", 
         ",", 
         RowBox[{"Sequence", "@@", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"Text", "[", 
             RowBox[{
              RowBox[{"Style", "[", 
               RowBox[{
                RowBox[{"\[Lambda]", "[", 
                 RowBox[{"a", ",", "j"}], "]"}], ",", "Large"}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", 
                RowBox[{"a", "-", "0.5"}]}], "}"}], ",", 
              RowBox[{"Background", "\[Rule]", "White"}]}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"a", ",", "1", ",", 
              RowBox[{
              "tyt", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}],
              "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"j", ",", "0", ",", 
              RowBox[{
              "yt", "\[LeftDoubleBracket]", "a", "\[RightDoubleBracket]"}]}], 
             "}"}]}], "]"}]}], ",", "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{"Number", " ", "of", " ", "roots"}], "*)"}], 
         "\[IndentingNewLine]", 
         RowBox[{"Sequence", "@@", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"Text", "[", 
             RowBox[{
              RowBox[{"Style", "[", 
               RowBox[{
                RowBox[{"roots", "[", 
                 RowBox[{"a", ",", "j"}], "]"}], ",", "Large", ",", 
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{"roots", "[", 
                    RowBox[{"a", ",", "j"}], "]"}], "\[Equal]", "0"}], "||", 
                   RowBox[{
                    RowBox[{"roots", "[", 
                    RowBox[{"a", ",", "j"}], "]"}], "\[Equal]", "L"}]}], ",", 
                  "Gray", ",", "Red"}], "]"}], ",", 
                RowBox[{"Background", "\[Rule]", "White"}]}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "a"}], "}"}]}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"a", ",", "0", ",", 
              RowBox[{
              "tyt", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}],
              "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"j", ",", "0", ",", 
              RowBox[{"yt", "\[LeftDoubleBracket]", 
               RowBox[{"Max", "[", 
                RowBox[{"1", ",", "a"}], "]"}], "\[RightDoubleBracket]"}]}], 
             "}"}]}], "]"}]}]}], "\[IndentingNewLine]", "}"}], ",", 
       RowBox[{"ImageSize", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"100", 
           RowBox[{
           "yt", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
          ",", 
          RowBox[{"100", 
           RowBox[{"Length", "[", "yt", "]"}]}]}], "}"}]}]}], "]"}]}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.676871708973089*^9, 3.676871722754987*^9}, {
   3.6768717754591208`*^9, 3.676871858796515*^9}, {3.676871978077921*^9, 
   3.676871983135153*^9}, {3.676872013600939*^9, 3.676872035847454*^9}, {
   3.676872083096171*^9, 3.676872086056163*^9}, {3.676872125595398*^9, 
   3.6768721375824633`*^9}, {3.676872187317169*^9, 3.676872190644096*^9}, {
   3.67687227574712*^9, 3.676872352010553*^9}, {3.676872387861559*^9, 
   3.676872444413608*^9}, {3.676872525769088*^9, 3.6768728027104692`*^9}, {
   3.676872853796114*^9, 3.67687288056317*^9}, {3.67687294365919*^9, 
   3.676872976256218*^9}, {3.676873028064136*^9, 3.6768730547291803`*^9}, {
   3.6768730954858017`*^9, 3.676873173730844*^9}, {3.676873240276847*^9, 
   3.676873250490609*^9}, {3.676873331268684*^9, 3.676873527791308*^9}, {
   3.676873604454912*^9, 3.676873678755041*^9}, {3.676874416721489*^9, 
   3.676874455464608*^9}, {3.676874525942713*^9, 3.6768745428137913`*^9}, {
   3.676874733770678*^9, 3.6768748136266327`*^9}, {3.676874902992424*^9, 
   3.676874953306944*^9}, {3.67687498727374*^9, 3.676875007376371*^9}, 
   3.676875302428527*^9, {3.676876017641199*^9, 3.676876043613678*^9}, {
   3.676877754441231*^9, 3.676877780637939*^9}, {3.676877816008883*^9, 
   3.676877947534532*^9}, {3.676878325160133*^9, 3.67687832682915*^9}, {
   3.676878375283617*^9, 3.6768783767955914`*^9}, {3.676878429946336*^9, 
   3.676878432531062*^9}, {3.676878474836473*^9, 3.6768785078445673`*^9}, {
   3.676878548067914*^9, 3.676878566378483*^9}, {3.676878599211285*^9, 
   3.676878721528686*^9}, {3.676880193117709*^9, 3.676880246237166*^9}, {
   3.676880575973651*^9, 3.6768805971339083`*^9}, {3.676880730172296*^9, 
   3.6768807717863197`*^9}, {3.676880888479364*^9, 3.6768809201463947`*^9}, {
   3.6768809526210203`*^9, 3.6768809809875526`*^9}, {3.6768810508696404`*^9, 
   3.676881104060628*^9}, {3.6769558401900377`*^9, 3.6769558517671413`*^9}, {
   3.676955900698908*^9, 3.6769559310254993`*^9}, {3.676955963775619*^9, 
   3.67695601831044*^9}, {3.676956051523301*^9, 3.676956062040283*^9}, {
   3.6769560961624193`*^9, 3.6769561139144163`*^9}, {3.676958761861801*^9, 
   3.676958833417898*^9}, {3.676958913429981*^9, 3.6769590067464848`*^9}, {
   3.676959091459296*^9, 3.676959117963266*^9}, {3.676959188450356*^9, 
   3.6769592205433683`*^9}, {3.676959272418727*^9, 3.676959279920245*^9}, {
   3.676962087705481*^9, 3.676962088505324*^9}, {3.6780003439017477`*^9, 
   3.678000355395048*^9}, {3.6796561173310747`*^9, 3.6796561663047533`*^9}},
 Background->GrayLevel[0.85]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"drawYDDQ", "[", 
  RowBox[{"{", 
   RowBox[{"6", ",", "4", ",", "3", ",", "1", ",", "1"}], "}"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.676958393521488*^9, 3.6769583974426126`*^9}, {
  3.676959305117504*^9, 3.676959306423047*^9}, {3.6780004566306133`*^9, 
  3.6780004632872066`*^9}}],

Cell[BoxData[
 GraphicsBox[
  {GrayLevel[1], EdgeForm[Thickness[
   Large]], {RectangleBox[{0, 0}], RectangleBox[{1, 0}], RectangleBox[{2, 0}],
     RectangleBox[{3, 0}], RectangleBox[{4, 0}], RectangleBox[{5, 0}]}, {
    RectangleBox[{0, 1}], RectangleBox[{1, 1}], RectangleBox[{2, 1}], 
    RectangleBox[{3, 1}]}, {RectangleBox[{0, 2}], RectangleBox[{1, 2}], 
    RectangleBox[{2, 2}]}, RectangleBox[{0, 3}], RectangleBox[{0, 4}], 
   {RGBColor[1, 1, 0], Thickness[0.02], LineBox[{{0, 0}, {0, 1}}], 
    LineBox[{{0, 1}, {0, 2}}], LineBox[{{0, 2}, {0, 3}}], 
    LineBox[{{0, 3}, {1, 3}}], LineBox[{{1, 3}, {2, 3}}], 
    LineBox[{{2, 3}, {3, 3}}]}, 
   {GrayLevel[0], Thickness[0.003], LineBox[{{0, 0}, {0, 1}}], 
    LineBox[{{0, 1}, {0, 2}}], LineBox[{{0, 2}, {0, 3}}], 
    LineBox[{{0, 3}, {1, 3}}], LineBox[{{1, 3}, {2, 3}}], 
    LineBox[{{2, 3}, {3, 3}}]}, 
   {RGBColor[0.5, 0, 0.5], Thickness[Large], {InsetBox[
      StyleBox["5",
       StripOnInput->False,
       FontSize->Large], {0.5, 0},
      Background->GrayLevel[1]], InsetBox[
      StyleBox["4",
       StripOnInput->False,
       FontSize->Large], {0.5, 1},
      Background->GrayLevel[1]], InsetBox[
      StyleBox["3",
       StripOnInput->False,
       FontSize->Large], {0.5, 2},
      Background->GrayLevel[1]], InsetBox[
      StyleBox["2",
       StripOnInput->False,
       FontSize->Large], {0.5, 3},
      Background->GrayLevel[1]], InsetBox[
      StyleBox["1",
       StripOnInput->False,
       FontSize->Large], {0.5, 4},
      Background->GrayLevel[1]], InsetBox[
      StyleBox["0",
       StripOnInput->False,
       FontSize->Large], {0.5, 5},
      Background->GrayLevel[1]]}, {InsetBox[
      StyleBox["3",
       StripOnInput->False,
       FontSize->Large], {1.5, 0},
      Background->GrayLevel[1]], InsetBox[
      StyleBox["2",
       StripOnInput->False,
       FontSize->Large], {1.5, 1},
      Background->GrayLevel[1]], InsetBox[
      StyleBox["1",
       StripOnInput->False,
       FontSize->Large], {1.5, 2},
      Background->GrayLevel[1]], InsetBox[
      StyleBox["0",
       StripOnInput->False,
       FontSize->Large], {1.5, 3},
      Background->GrayLevel[1]]}, {InsetBox[
      StyleBox["3",
       StripOnInput->False,
       FontSize->Large], {2.5, 0},
      Background->GrayLevel[1]], InsetBox[
      StyleBox["2",
       StripOnInput->False,
       FontSize->Large], {2.5, 1},
      Background->GrayLevel[1]], InsetBox[
      StyleBox["1",
       StripOnInput->False,
       FontSize->Large], {2.5, 2},
      Background->GrayLevel[1]], InsetBox[
      StyleBox["0",
       StripOnInput->False,
       FontSize->Large], {2.5, 3},
      Background->GrayLevel[1]]}, {InsetBox[
      StyleBox["2",
       StripOnInput->False,
       FontSize->Large], {3.5, 0},
      Background->GrayLevel[1]], InsetBox[
      StyleBox["1",
       StripOnInput->False,
       FontSize->Large], {3.5, 1},
      Background->GrayLevel[1]], InsetBox[
      StyleBox["0",
       StripOnInput->False,
       FontSize->Large], {3.5, 2},
      Background->GrayLevel[1]]}, {InsetBox[
      StyleBox["1",
       StripOnInput->False,
       FontSize->Large], {4.5, 0},
      Background->GrayLevel[1]], InsetBox[
      StyleBox["0",
       StripOnInput->False,
       FontSize->Large], {4.5, 1},
      Background->GrayLevel[1]]}, {InsetBox[
      StyleBox["1",
       StripOnInput->False,
       FontSize->Large], {5.5, 0},
      Background->GrayLevel[1]], InsetBox[
      StyleBox["0",
       StripOnInput->False,
       FontSize->Large], {5.5, 1},
      Background->GrayLevel[1]]}, 
    {RGBColor[0, 0, 1], {InsetBox[
       StyleBox["6",
        StripOnInput->False,
        FontSize->Large], {0, 0.5},
       Background->GrayLevel[1]], InsetBox[
       StyleBox["5",
        StripOnInput->False,
        FontSize->Large], {1, 0.5},
       Background->GrayLevel[1]], InsetBox[
       StyleBox["4",
        StripOnInput->False,
        FontSize->Large], {2, 0.5},
       Background->GrayLevel[1]], InsetBox[
       StyleBox["3",
        StripOnInput->False,
        FontSize->Large], {3, 0.5},
       Background->GrayLevel[1]], InsetBox[
       StyleBox["2",
        StripOnInput->False,
        FontSize->Large], {4, 0.5},
       Background->GrayLevel[1]], InsetBox[
       StyleBox["1",
        StripOnInput->False,
        FontSize->Large], {5, 0.5},
       Background->GrayLevel[1]], InsetBox[
       StyleBox["0",
        StripOnInput->False,
        FontSize->Large], {6, 0.5},
       Background->GrayLevel[1]]}, {InsetBox[
       StyleBox["4",
        StripOnInput->False,
        FontSize->Large], {0, 1.5},
       Background->GrayLevel[1]], InsetBox[
       StyleBox["3",
        StripOnInput->False,
        FontSize->Large], {1, 1.5},
       Background->GrayLevel[1]], InsetBox[
       StyleBox["2",
        StripOnInput->False,
        FontSize->Large], {2, 1.5},
       Background->GrayLevel[1]], InsetBox[
       StyleBox["1",
        StripOnInput->False,
        FontSize->Large], {3, 1.5},
       Background->GrayLevel[1]], InsetBox[
       StyleBox["0",
        StripOnInput->False,
        FontSize->Large], {4, 1.5},
       Background->GrayLevel[1]]}, {InsetBox[
       StyleBox["3",
        StripOnInput->False,
        FontSize->Large], {0, 2.5},
       Background->GrayLevel[1]], InsetBox[
       StyleBox["2",
        StripOnInput->False,
        FontSize->Large], {1, 2.5},
       Background->GrayLevel[1]], InsetBox[
       StyleBox["1",
        StripOnInput->False,
        FontSize->Large], {2, 2.5},
       Background->GrayLevel[1]], InsetBox[
       StyleBox["0",
        StripOnInput->False,
        FontSize->Large], {3, 2.5},
       Background->GrayLevel[1]]}, {InsetBox[
       StyleBox["1",
        StripOnInput->False,
        FontSize->Large], {0, 3.5},
       Background->GrayLevel[1]], InsetBox[
       StyleBox["0",
        StripOnInput->False,
        FontSize->Large], {1, 3.5},
       Background->GrayLevel[1]]}, {InsetBox[
       StyleBox["1",
        StripOnInput->False,
        FontSize->Large], {0, 4.5},
       Background->GrayLevel[1]], InsetBox[
       StyleBox["0",
        StripOnInput->False,
        FontSize->Large], {1, 4.5},
       Background->GrayLevel[1]]}, {InsetBox[
       StyleBox["15",
        StripOnInput->False,
        LineColor->GrayLevel[0.5],
        FrontFaceColor->GrayLevel[0.5],
        BackFaceColor->GrayLevel[0.5],
        GraphicsColor->GrayLevel[0.5],
        FontSize->Large,
        FontColor->GrayLevel[0.5],
        Background->GrayLevel[1]], {0, 0}], InsetBox[
       StyleBox["10",
        StripOnInput->False,
        LineColor->RGBColor[1, 0, 0],
        FrontFaceColor->RGBColor[1, 0, 0],
        BackFaceColor->RGBColor[1, 0, 0],
        GraphicsColor->RGBColor[1, 0, 0],
        FontSize->Large,
        FontColor->RGBColor[1, 0, 0],
        Background->GrayLevel[1]], {1, 0}], InsetBox[
       StyleBox["7",
        StripOnInput->False,
        LineColor->RGBColor[1, 0, 0],
        FrontFaceColor->RGBColor[1, 0, 0],
        BackFaceColor->RGBColor[1, 0, 0],
        GraphicsColor->RGBColor[1, 0, 0],
        FontSize->Large,
        FontColor->RGBColor[1, 0, 0],
        Background->GrayLevel[1]], {2, 0}], InsetBox[
       StyleBox["4",
        StripOnInput->False,
        LineColor->RGBColor[1, 0, 0],
        FrontFaceColor->RGBColor[1, 0, 0],
        BackFaceColor->RGBColor[1, 0, 0],
        GraphicsColor->RGBColor[1, 0, 0],
        FontSize->Large,
        FontColor->RGBColor[1, 0, 0],
        Background->GrayLevel[1]], {3, 0}], InsetBox[
       StyleBox["2",
        StripOnInput->False,
        LineColor->RGBColor[1, 0, 0],
        FrontFaceColor->RGBColor[1, 0, 0],
        BackFaceColor->RGBColor[1, 0, 0],
        GraphicsColor->RGBColor[1, 0, 0],
        FontSize->Large,
        FontColor->RGBColor[1, 0, 0],
        Background->GrayLevel[1]], {4, 0}], InsetBox[
       StyleBox["1",
        StripOnInput->False,
        LineColor->RGBColor[1, 0, 0],
        FrontFaceColor->RGBColor[1, 0, 0],
        BackFaceColor->RGBColor[1, 0, 0],
        GraphicsColor->RGBColor[1, 0, 0],
        FontSize->Large,
        FontColor->RGBColor[1, 0, 0],
        Background->GrayLevel[1]], {5, 0}], InsetBox[
       StyleBox["0",
        StripOnInput->False,
        LineColor->GrayLevel[0.5],
        FrontFaceColor->GrayLevel[0.5],
        BackFaceColor->GrayLevel[0.5],
        GraphicsColor->GrayLevel[0.5],
        FontSize->Large,
        FontColor->GrayLevel[0.5],
        Background->GrayLevel[1]], {6, 0}]}, {InsetBox[
       StyleBox["9",
        StripOnInput->False,
        LineColor->RGBColor[1, 0, 0],
        FrontFaceColor->RGBColor[1, 0, 0],
        BackFaceColor->RGBColor[1, 0, 0],
        GraphicsColor->RGBColor[1, 0, 0],
        FontSize->Large,
        FontColor->RGBColor[1, 0, 0],
        Background->GrayLevel[1]], {0, 1}], InsetBox[
       StyleBox["5",
        StripOnInput->False,
        LineColor->RGBColor[1, 0, 0],
        FrontFaceColor->RGBColor[1, 0, 0],
        BackFaceColor->RGBColor[1, 0, 0],
        GraphicsColor->RGBColor[1, 0, 0],
        FontSize->Large,
        FontColor->RGBColor[1, 0, 0],
        Background->GrayLevel[1]], {1, 1}], InsetBox[
       StyleBox["3",
        StripOnInput->False,
        LineColor->RGBColor[1, 0, 0],
        FrontFaceColor->RGBColor[1, 0, 0],
        BackFaceColor->RGBColor[1, 0, 0],
        GraphicsColor->RGBColor[1, 0, 0],
        FontSize->Large,
        FontColor->RGBColor[1, 0, 0],
        Background->GrayLevel[1]], {2, 1}], InsetBox[
       StyleBox["1",
        StripOnInput->False,
        LineColor->RGBColor[1, 0, 0],
        FrontFaceColor->RGBColor[1, 0, 0],
        BackFaceColor->RGBColor[1, 0, 0],
        GraphicsColor->RGBColor[1, 0, 0],
        FontSize->Large,
        FontColor->RGBColor[1, 0, 0],
        Background->GrayLevel[1]], {3, 1}], InsetBox[
       StyleBox["0",
        StripOnInput->False,
        LineColor->GrayLevel[0.5],
        FrontFaceColor->GrayLevel[0.5],
        BackFaceColor->GrayLevel[0.5],
        GraphicsColor->GrayLevel[0.5],
        FontSize->Large,
        FontColor->GrayLevel[0.5],
        Background->GrayLevel[1]], {4, 1}], InsetBox[
       StyleBox["0",
        StripOnInput->False,
        LineColor->GrayLevel[0.5],
        FrontFaceColor->GrayLevel[0.5],
        BackFaceColor->GrayLevel[0.5],
        GraphicsColor->GrayLevel[0.5],
        FontSize->Large,
        FontColor->GrayLevel[0.5],
        Background->GrayLevel[1]], {5, 1}], InsetBox[
       StyleBox["0",
        StripOnInput->False,
        LineColor->GrayLevel[0.5],
        FrontFaceColor->GrayLevel[0.5],
        BackFaceColor->GrayLevel[0.5],
        GraphicsColor->GrayLevel[0.5],
        FontSize->Large,
        FontColor->GrayLevel[0.5],
        Background->GrayLevel[1]], {6, 1}]}, {InsetBox[
       StyleBox["5",
        StripOnInput->False,
        LineColor->RGBColor[1, 0, 0],
        FrontFaceColor->RGBColor[1, 0, 0],
        BackFaceColor->RGBColor[1, 0, 0],
        GraphicsColor->RGBColor[1, 0, 0],
        FontSize->Large,
        FontColor->RGBColor[1, 0, 0],
        Background->GrayLevel[1]], {0, 2}], InsetBox[
       StyleBox["2",
        StripOnInput->False,
        LineColor->RGBColor[1, 0, 0],
        FrontFaceColor->RGBColor[1, 0, 0],
        BackFaceColor->RGBColor[1, 0, 0],
        GraphicsColor->RGBColor[1, 0, 0],
        FontSize->Large,
        FontColor->RGBColor[1, 0, 0],
        Background->GrayLevel[1]], {1, 2}], InsetBox[
       StyleBox["1",
        StripOnInput->False,
        LineColor->RGBColor[1, 0, 0],
        FrontFaceColor->RGBColor[1, 0, 0],
        BackFaceColor->RGBColor[1, 0, 0],
        GraphicsColor->RGBColor[1, 0, 0],
        FontSize->Large,
        FontColor->RGBColor[1, 0, 0],
        Background->GrayLevel[1]], {2, 2}], InsetBox[
       StyleBox["0",
        StripOnInput->False,
        LineColor->GrayLevel[0.5],
        FrontFaceColor->GrayLevel[0.5],
        BackFaceColor->GrayLevel[0.5],
        GraphicsColor->GrayLevel[0.5],
        FontSize->Large,
        FontColor->GrayLevel[0.5],
        Background->GrayLevel[1]], {3, 2}], InsetBox[
       StyleBox["0",
        StripOnInput->False,
        LineColor->GrayLevel[0.5],
        FrontFaceColor->GrayLevel[0.5],
        BackFaceColor->GrayLevel[0.5],
        GraphicsColor->GrayLevel[0.5],
        FontSize->Large,
        FontColor->GrayLevel[0.5],
        Background->GrayLevel[1]], {4, 2}]}, {InsetBox[
       StyleBox["2",
        StripOnInput->False,
        LineColor->RGBColor[1, 0, 0],
        FrontFaceColor->RGBColor[1, 0, 0],
        BackFaceColor->RGBColor[1, 0, 0],
        GraphicsColor->RGBColor[1, 0, 0],
        FontSize->Large,
        FontColor->RGBColor[1, 0, 0],
        Background->GrayLevel[1]], {0, 3}], InsetBox[
       StyleBox["0",
        StripOnInput->False,
        LineColor->GrayLevel[0.5],
        FrontFaceColor->GrayLevel[0.5],
        BackFaceColor->GrayLevel[0.5],
        GraphicsColor->GrayLevel[0.5],
        FontSize->Large,
        FontColor->GrayLevel[0.5],
        Background->GrayLevel[1]], {1, 3}], InsetBox[
       StyleBox["0",
        StripOnInput->False,
        LineColor->GrayLevel[0.5],
        FrontFaceColor->GrayLevel[0.5],
        BackFaceColor->GrayLevel[0.5],
        GraphicsColor->GrayLevel[0.5],
        FontSize->Large,
        FontColor->GrayLevel[0.5],
        Background->GrayLevel[1]], {2, 3}], InsetBox[
       StyleBox["0",
        StripOnInput->False,
        LineColor->GrayLevel[0.5],
        FrontFaceColor->GrayLevel[0.5],
        BackFaceColor->GrayLevel[0.5],
        GraphicsColor->GrayLevel[0.5],
        FontSize->Large,
        FontColor->GrayLevel[0.5],
        Background->GrayLevel[1]], {3, 3}]}, {InsetBox[
       StyleBox["1",
        StripOnInput->False,
        LineColor->RGBColor[1, 0, 0],
        FrontFaceColor->RGBColor[1, 0, 0],
        BackFaceColor->RGBColor[1, 0, 0],
        GraphicsColor->RGBColor[1, 0, 0],
        FontSize->Large,
        FontColor->RGBColor[1, 0, 0],
        Background->GrayLevel[1]], {0, 4}], InsetBox[
       StyleBox["0",
        StripOnInput->False,
        LineColor->GrayLevel[0.5],
        FrontFaceColor->GrayLevel[0.5],
        BackFaceColor->GrayLevel[0.5],
        GraphicsColor->GrayLevel[0.5],
        FontSize->Large,
        FontColor->GrayLevel[0.5],
        Background->GrayLevel[1]], {1, 4}]}, {InsetBox[
       StyleBox["0",
        StripOnInput->False,
        LineColor->GrayLevel[0.5],
        FrontFaceColor->GrayLevel[0.5],
        BackFaceColor->GrayLevel[0.5],
        GraphicsColor->GrayLevel[0.5],
        FontSize->Large,
        FontColor->GrayLevel[0.5],
        Background->GrayLevel[1]], {0, 5}], InsetBox[
       StyleBox["0",
        StripOnInput->False,
        LineColor->GrayLevel[0.5],
        FrontFaceColor->GrayLevel[0.5],
        BackFaceColor->GrayLevel[0.5],
        GraphicsColor->GrayLevel[0.5],
        FontSize->Large,
        FontColor->GrayLevel[0.5],
        Background->GrayLevel[1]], {1, 5}]}}}},
  ImageSize->{600, 500}]], "Output",
 CellChangeTimes->{3.678000464428768*^9, 3.6796561305330677`*^9, 
  3.67965616755378*^9}]
}, Open  ]]
}, Closed]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Distinguished Q-functions on Young diagram", "Section",
 CellChangeTimes->{{3.677996904341976*^9, 3.677996916188149*^9}, {
   3.677996957410728*^9, 3.6779969604756308`*^9}, 3.680632241197806*^9}],

Cell[CellGroupData[{

Cell["Algorithm", "Subsection",
 CellChangeTimes->{{3.678000876225369*^9, 3.678000878319295*^9}}],

Cell[TextData[{
 "Input:\t\t\tpartition/Young diagram\t\t\t\t\t\t\t\te.g.\t{5,3,2,1,1}\n\n\
Optional input:\t\t",
 Cell[BoxData[
  FormBox[
   SubscriptBox["Q", 
    RowBox[{"\[OSlash]", "|", "\[OSlash]"}]], TraditionalForm]]],
 " (inhomogeneity). Default is ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["u", "L"], TraditionalForm]]],
 ".\t\t\t\t\t\t\te.g.\t",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"u", "+", "3"}], ")"}], "4"], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"u", "-", 
       RowBox[{"5", "\[ImaginaryI]"}]}], ")"}], "8"]}], TraditionalForm]]],
 "\n\t\t\tpath of ansatz. Default: path that minimises the number of roots.\t\
\t\te.g.\t{ {0,0}, {1,0}, {2,0}, {2,1}, {2,2}, {2,3} }\t\n\t\t\t\t\t\t\t\t\t\t\
\t\t\t\t\tfor the path ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["Q", 
      RowBox[{"\[OSlash]", "|", "\[OSlash]"}]], "-", 
     SubscriptBox["Q", 
      RowBox[{"1", "|", "\[OSlash]"}]], "-", 
     SubscriptBox["Q", 
      RowBox[{"2", "|", "\[OSlash]"}]], "-", 
     SubscriptBox["Q", 
      RowBox[{"2", "|", "1"}]], "-"}], "..."}], TraditionalForm]]]
}], "Text",
 CellChangeTimes->{{3.678016101040564*^9, 3.6780162406424723`*^9}, {
  3.6780162821604*^9, 3.678016374597845*^9}, {3.67801650764226*^9, 
  3.678016554652996*^9}, {3.678950803855318*^9, 3.678950834347602*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"YDDQ", "[", 
   RowBox[{"yt_", ",", 
    RowBox[{"inh_:", "0"}], ",", 
    RowBox[{"path_:", "0"}]}], "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "tyt", ",", "\[Lambda]", ",", "\[Nu]", ",", "L", ",", "roots", ",", "ap",
       ",", "totalroots", ",", "bestpath", ",", "Q", ",", "QQ", ",", "eqQQ", 
      ",", "bound", ",", "allp", ",", "bul", ",", "one", ",", "alleqs", ",", 
      "allvars", ",", "sols", ",", "wrtpath", ",", "toMonic"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"ydQ", "[", "yt", "]"}], ",", "Null", ",", 
       RowBox[{
        RowBox[{
        "Print", "[", 
         "\"\<Partition does not correspond to a Young diagram\>\"", "]"}], 
        ";", 
        RowBox[{"Abort", "[", "]"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"tyt", "=", 
      RowBox[{"transp", "[", "yt", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"\[Nu]", "[", 
       RowBox[{"a_", ",", "j_"}], "]"}], ":=", 
      RowBox[{
       RowBox[{"tyt", "\[LeftDoubleBracket]", "j", "\[RightDoubleBracket]"}], 
       "-", "a"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"\[Lambda]", "[", 
       RowBox[{"a_", ",", "j_"}], "]"}], ":=", 
      RowBox[{
       RowBox[{"yt", "\[LeftDoubleBracket]", "a", "\[RightDoubleBracket]"}], 
       "-", "j"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"L", "=", 
      RowBox[{"Total", "[", "yt", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"bound", "=", 
      RowBox[{"boundary", "[", "yt", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"allp", "=", 
      RowBox[{"allpoints", "[", "yt", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"bul", "=", 
      RowBox[{"bulk", "[", "yt", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{"Number", " ", "of", " ", "roots"}], "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"roots", "[", 
       RowBox[{"0", ",", "0"}], "]"}], "=", "L"}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"roots", "[", 
       RowBox[{"a_", ",", "i_"}], "]"}], ":=", 
      RowBox[{
       RowBox[{"roots", "[", 
        RowBox[{"a", ",", "i"}], "]"}], "=", 
       RowBox[{"L", "-", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{"\[Lambda]", "[", 
           RowBox[{"aa", ",", "0"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"aa", ",", "1", ",", "a"}], "}"}]}], "]"}], "-", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{"\[Nu]", "[", 
           RowBox[{"a", ",", "ii"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"ii", ",", "i"}], "}"}]}], "]"}]}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{"Best", " ", "path"}], "*)"}], "\t", "\[IndentingNewLine]", 
     RowBox[{"ap", "=", 
      RowBox[{"allpaths", "[", "yt", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"totalroots", "=", 
      RowBox[{"Plus", "@@@", 
       RowBox[{"Map", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"roots", "[", 
            RowBox[{"Sequence", "@@", 
             RowBox[{"Reverse", "[", "#", "]"}]}], "]"}], ")"}], "&"}], ",", 
         "ap", ",", 
         RowBox[{"{", "2", "}"}]}], "]"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"bestpath", "=", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"path", "===", "0"}], ",", 
        RowBox[{"ap", "\[LeftDoubleBracket]", 
         RowBox[{"Sequence", "@@", 
          RowBox[{
           RowBox[{"Position", "[", 
            RowBox[{"totalroots", ",", 
             RowBox[{"Min", "[", "totalroots", "]"}]}], "]"}], 
           "\[LeftDoubleBracket]", 
           RowBox[{"-", "1"}], "\[RightDoubleBracket]"}]}], 
         "\[RightDoubleBracket]"}], ",", 
        RowBox[{"Replace", "[", 
         RowBox[{"path", ",", 
          RowBox[{
           StyleBox[
            RowBox[{"{", 
             RowBox[{"a_", ",", "j_"}], "}"}], "Input"], 
           StyleBox["\[RuleDelayed]", "Input"], 
           RowBox[{"{", 
            RowBox[{"j", ",", "a"}], "}"}]}], ",", 
          RowBox[{"{", "1", "}"}]}], "]"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"one", "=", 
      RowBox[{
       RowBox[{"ones", "[", "yt", "]"}], "[", "bestpath", "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"Ansatz", " ", "on", " ", "path"}], " ", "+", " ", 
       RowBox[{
        RowBox[{"1", "'"}], "s"}]}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Q", "[", "0", "]"}], "[", "0", "]"}], "[", "u_", "]"}], ":=", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"inh", "===", "0"}], ",", 
        SuperscriptBox["u", "L"], ",", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Exponent", "[", 
            RowBox[{"inh", ",", "u"}], "]"}], "\[Equal]", "L"}], ",", "inh", 
          ",", 
          RowBox[{
           RowBox[{
           "Print", "[", 
            "\"\<Degree of \!\(\*SubscriptBox[\(Q\), \(\[OSlash] | \
\[OSlash]\)]\) is not L\>\"", "]"}], ";", 
           RowBox[{"Abort", "[", "]"}]}]}], "]"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Q", "[", "a_", "]"}], "[", "i_", "]"}], "[", "u_", "]"}], ":=", 
      RowBox[{"Block", "[", 
       RowBox[{
        RowBox[{"{", "p", "}"}], ",", 
        RowBox[{
         RowBox[{"p", "=", 
          RowBox[{"roots", "[", 
           RowBox[{"a", ",", "i"}], "]"}]}], ";", 
         RowBox[{
          SuperscriptBox["u", "p"], "+", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"c", "[", "a", "]"}], "[", "i", "]"}], "[", "k", "]"}], 
             SuperscriptBox["u", "k"]}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", "0", ",", 
              RowBox[{"p", "-", "1"}]}], "}"}]}], "]"}]}]}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{"Fermionic", " ", "QQ"}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"wrtpath", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"a_", ",", "i_"}], "}"}], ",", "PATH_"}], "]"}], ":=", 
      RowBox[{"Which", "[", 
       RowBox[{
        RowBox[{"MemberQ", "[", 
         RowBox[{"PATH", ",", 
          RowBox[{"{", 
           RowBox[{"a", ",", "i"}], "}"}]}], "]"}], ",", "\"\<On\>\"", ",", 
        RowBox[{
         RowBox[{"Cases", "[", 
          RowBox[{"PATH", ",", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"x_", ",", "i"}], "}"}], "\[RuleDelayed]", "x"}]}], 
          "]"}], "\[Equal]", 
         RowBox[{"{", "}"}]}], ",", "\"\<Below\>\"", ",", 
        RowBox[{
         RowBox[{"a", "-", 
          RowBox[{"Max", "@@", 
           RowBox[{"Cases", "[", 
            RowBox[{"PATH", ",", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"x_", ",", "i"}], "}"}], "\[RuleDelayed]", "x"}]}], 
            "]"}]}]}], ">", "0"}], ",", "\"\<Above\>\"", ",", "True", ",", 
        "\"\<Below\>\""}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"toMonic", "[", "inp_", "]"}], ":=", 
      RowBox[{"Collect", "[", 
       RowBox[{
        FractionBox["inp", 
         RowBox[{"Coefficient", "[", 
          RowBox[{"inp", ",", "u", ",", 
           RowBox[{"Exponent", "[", 
            RowBox[{"inp", ",", "u"}], "]"}]}], "]"}]], ",", "u", ",", 
        "Simplify"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"QQ", "[", "a_", "]"}], "[", "i_", "]"}], "[", 
       RowBox[{"sh_:", "0"}], "]"}], ":=", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"QQ", "[", "a", "]"}], "[", "i", "]"}], "[", "sh", "]"}], 
       "=", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"sh", "===", "0"}], ",", "\[IndentingNewLine]", 
         RowBox[{"Which", "[", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"MemberQ", "[", 
            RowBox[{"bestpath", ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "a"}], "}"}]}], "]"}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{"Q", "[", "a", "]"}], "[", "i", "]"}], "[", "u", "]"}], 
           ",", "\[IndentingNewLine]", 
           RowBox[{"MemberQ", "[", 
            RowBox[{"one", ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "a"}], "}"}]}], "]"}], ",", "1", ",", 
           "\[IndentingNewLine]", "True", ",", 
           RowBox[{"Block", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"tmp", ",", "num", ",", "den"}], "}"}], ",", 
             "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"tmp", "=", 
               RowBox[{
                RowBox[{"Which", "[", "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"wrtpath", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"a", ",", "i"}], "}"}], ",", 
                    RowBox[{"Reverse", "/@", "bestpath"}]}], "]"}], 
                   "\[Equal]", "\"\<Below\>\""}], ",", 
                  FractionBox[
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"QQ", "[", 
                    RowBox[{"a", "+", "1"}], "]"}], "[", "i", "]"}], "[", 
                    RowBox[{"+", "1"}], "]"}], 
                    RowBox[{
                    RowBox[{
                    RowBox[{"QQ", "[", "a", "]"}], "[", 
                    RowBox[{"i", "-", "1"}], "]"}], "[", 
                    RowBox[{"-", "1"}], "]"}]}], "-", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"QQ", "[", 
                    RowBox[{"a", "+", "1"}], "]"}], "[", "i", "]"}], "[", 
                    RowBox[{"-", "1"}], "]"}], 
                    RowBox[{
                    RowBox[{
                    RowBox[{"QQ", "[", "a", "]"}], "[", 
                    RowBox[{"i", "-", "1"}], "]"}], "[", 
                    RowBox[{"+", "1"}], "]"}]}]}], 
                   RowBox[{
                    RowBox[{
                    RowBox[{"QQ", "[", 
                    RowBox[{"a", "+", "1"}], "]"}], "[", 
                    RowBox[{"i", "-", "1"}], "]"}], "[", "0", "]"}]], ",", 
                  "\[IndentingNewLine]", 
                  RowBox[{
                   RowBox[{"wrtpath", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"a", ",", "i"}], "}"}], ",", 
                    RowBox[{"Reverse", "/@", "bestpath"}]}], "]"}], 
                   "\[Equal]", "\"\<Above\>\""}], ",", 
                  FractionBox[
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"QQ", "[", 
                    RowBox[{"a", "-", "1"}], "]"}], "[", "i", "]"}], "[", 
                    RowBox[{"-", "1"}], "]"}], 
                    RowBox[{
                    RowBox[{
                    RowBox[{"QQ", "[", "a", "]"}], "[", 
                    RowBox[{"i", "+", "1"}], "]"}], "[", 
                    RowBox[{"+", "1"}], "]"}]}], "-", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"QQ", "[", 
                    RowBox[{"a", "-", "1"}], "]"}], "[", "i", "]"}], "[", 
                    RowBox[{"+", "1"}], "]"}], 
                    RowBox[{
                    RowBox[{
                    RowBox[{"QQ", "[", "a", "]"}], "[", 
                    RowBox[{"i", "+", "1"}], "]"}], "[", 
                    RowBox[{"-", "1"}], "]"}]}]}], 
                   RowBox[{
                    RowBox[{
                    RowBox[{"QQ", "[", 
                    RowBox[{"a", "-", "1"}], "]"}], "[", 
                    RowBox[{"i", "+", "1"}], "]"}], "[", "0", "]"}]], ",", 
                  "\[IndentingNewLine]", "True", ",", 
                  RowBox[{
                   RowBox[{
                   "Print", "[", "\"\<Problem with solving fermionic QQ\>\"", 
                    "]"}], ";", 
                   RowBox[{"Abort", "[", "]"}], ";"}]}], 
                 "\[IndentingNewLine]", "]"}], "//", "Factor"}]}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"num", "=", 
               RowBox[{"Numerator", "[", "tmp", "]"}]}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"den", "=", 
               RowBox[{"Denominator", "[", "tmp", "]"}]}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"(*", " ", 
               RowBox[{
               "next", " ", "line", " ", "produces", " ", "an", " ", 
                "equivalent", " ", "of", " ", "Bethe", " ", "equation"}], " ",
                "*)"}], "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{
                RowBox[{"eqQQ", "[", "a", "]"}], "[", "i", "]"}], "=", 
               RowBox[{"CoefficientList", "[", 
                RowBox[{
                 RowBox[{"PolynomialRemainder", "[", 
                  RowBox[{"num", ",", "den", ",", "u"}], "]"}], ",", "u"}], 
                "]"}]}], ";", "\[IndentingNewLine]", 
              RowBox[{"(*", " ", 
               RowBox[{
                RowBox[{
                 RowBox[{"assuming", " ", "remainder"}], "=", "0"}], ",", " ", 
                RowBox[{
                 RowBox[{"i", ".", "e", ".", " ", "Bethe"}], " ", "equation", 
                 " ", "is", " ", "satisfied"}], ",", " ", 
                RowBox[{
                 RowBox[{
                 "the", " ", "next", " ", "line", " ", "produces", " ", "Q"}],
                  "-", "function"}]}], " ", "*)"}], "\[IndentingNewLine]", 
              RowBox[{"toMonic", "@", 
               RowBox[{"PolynomialQuotient", "[", 
                RowBox[{"num", ",", "den", ",", "u"}], "]"}]}]}]}], 
            "\[IndentingNewLine]", "]"}]}], "]"}], ",", "\[IndentingNewLine]", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"QQ", "[", "a", "]"}], "[", "i", "]"}], "[", "0", "]"}], 
           "/.", 
           RowBox[{"u", "\[Rule]", 
            RowBox[{"u", "+", 
             RowBox[{
              FractionBox["\[ImaginaryI]", "2"], "sh"}]}]}]}], ")"}]}], 
        "]"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"QQ", "[", 
          RowBox[{"j", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}],
           "]"}], "[", 
         RowBox[{"j", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
         "]"}], "[", "0", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "allp"}], "}"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{"all", " ", "constraints"}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{"alleqs", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"MemberQ", "[", 
               RowBox[{
                RowBox[{"Join", "[", 
                 RowBox[{"bestpath", ",", "one"}], "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{
                  "j", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}],
                   ",", 
                  RowBox[{
                  "j", "\[LeftDoubleBracket]", "2", 
                   "\[RightDoubleBracket]"}]}], "}"}]}], "]"}], ",", 
              RowBox[{"{", "}"}], ",", 
              RowBox[{
               RowBox[{"eqQQ", "[", 
                RowBox[{
                "j", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
                "]"}], "[", 
               RowBox[{
               "j", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
               "]"}]}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"j", ",", "allp"}], "}"}]}], "]"}], "//", "Flatten"}], 
         RowBox[{"(*", 
          RowBox[{",", 
           RowBox[{"{", "zeromomentum", "}"}]}], "*)"}], "]"}], "//", 
        "Sort"}], "//", "Factor"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{"all", " ", "variables"}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{"allvars", "=", 
      RowBox[{
       RowBox[{"Extract", "[", 
        RowBox[{"alleqs", ",", 
         RowBox[{"Position", "[", 
          RowBox[{"alleqs", ",", 
           RowBox[{
            RowBox[{
             RowBox[{"c", "[", "_", "]"}], "[", "_", "]"}], "[", "_", "]"}]}],
           "]"}]}], "]"}], "//", "Union"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"(*", "solutions", "*)"}], "\[IndentingNewLine]", 
     RowBox[{"sols", "=", 
      RowBox[{
       RowBox[{"Solve", "[", 
        RowBox[{
         RowBox[{"alleqs", "\[Equal]", "0"}], ",", "allvars"}], "]"}], "//", 
       "DeleteDuplicates"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{"OUTPUT", ":", " ", 
       RowBox[{"all", " ", "distinguished", " ", 
        RowBox[{"QQ", "'"}], "s"}]}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"QQ", "[", "a", "]"}], "[", "j", "]"}], "[", "0", "]"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"a", ",", "0", ",", 
          RowBox[{"Length", "[", "yt", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "0", ",", 
          RowBox[{"yt", "\[LeftDoubleBracket]", 
           RowBox[{"Max", "[", 
            RowBox[{"a", ",", "1"}], "]"}], "\[RightDoubleBracket]"}]}], 
         "}"}]}], "]"}], "/.", "sols"}]}]}], "\[IndentingNewLine]", 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"YDDQ", "[", "yd_", "]"}], ":=", 
  RowBox[{
   RowBox[{"YDDQ", "[", "yd", "]"}], "=", 
   RowBox[{"YDDQ", "[", 
    RowBox[{"yd", ",", "0", ",", "0"}], "]"}]}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.676871708973089*^9, 3.676871722754987*^9}, {
   3.6768717754591208`*^9, 3.676871858796515*^9}, {3.676871978077921*^9, 
   3.676871983135153*^9}, {3.676872013600939*^9, 3.676872035847454*^9}, {
   3.676872083096171*^9, 3.676872086056163*^9}, {3.676872125595398*^9, 
   3.6768721375824633`*^9}, {3.676872187317169*^9, 3.676872190644096*^9}, {
   3.67687227574712*^9, 3.676872352010553*^9}, {3.676872387861559*^9, 
   3.676872444413608*^9}, {3.676872525769088*^9, 3.6768728027104692`*^9}, {
   3.676872853796114*^9, 3.67687288056317*^9}, {3.67687294365919*^9, 
   3.676872976256218*^9}, {3.676873028064136*^9, 3.6768730547291803`*^9}, {
   3.6768730954858017`*^9, 3.676873173730844*^9}, {3.676873240276847*^9, 
   3.676873250490609*^9}, {3.676873331268684*^9, 3.676873527791308*^9}, {
   3.676873604454912*^9, 3.676873678755041*^9}, {3.676874416721489*^9, 
   3.676874455464608*^9}, {3.676874525942713*^9, 3.6768745428137913`*^9}, {
   3.676874733770678*^9, 3.6768748136266327`*^9}, {3.676874902992424*^9, 
   3.676874953306944*^9}, {3.67687498727374*^9, 3.676875007376371*^9}, 
   3.676875302428527*^9, {3.676876017641199*^9, 3.676876043613678*^9}, {
   3.676877754441231*^9, 3.676877780637939*^9}, {3.676877816008883*^9, 
   3.676877947534532*^9}, {3.676878325160133*^9, 3.67687832682915*^9}, {
   3.676878375283617*^9, 3.6768783767955914`*^9}, {3.676878429946336*^9, 
   3.676878432531062*^9}, {3.676878474836473*^9, 3.6768785078445673`*^9}, {
   3.676878548067914*^9, 3.676878566378483*^9}, {3.676878599211285*^9, 
   3.676878721528686*^9}, {3.676880193117709*^9, 3.676880246237166*^9}, {
   3.676880575973651*^9, 3.6768805971339083`*^9}, {3.676880730172296*^9, 
   3.6768807717863197`*^9}, {3.676880888479364*^9, 3.6768809201463947`*^9}, {
   3.6768809526210203`*^9, 3.6768809809875526`*^9}, {3.6768810508696404`*^9, 
   3.676881104060628*^9}, {3.6769558401900377`*^9, 3.6769558517671413`*^9}, {
   3.676955900698908*^9, 3.6769559310254993`*^9}, {3.676955963775619*^9, 
   3.67695601831044*^9}, {3.676956051523301*^9, 3.676956062040283*^9}, {
   3.6769560961624193`*^9, 3.6769561139144163`*^9}, {3.676958761861801*^9, 
   3.676958833417898*^9}, {3.676958913429981*^9, 3.6769590067464848`*^9}, {
   3.676959091459296*^9, 3.676959117963266*^9}, {3.676959188450356*^9, 
   3.6769592205433683`*^9}, {3.67695934615905*^9, 3.6769593819847918`*^9}, {
   3.6769594225472116`*^9, 3.676959448122899*^9}, {3.676959489287348*^9, 
   3.6769595054859056`*^9}, {3.6769596500628347`*^9, 
   3.6769596974930353`*^9}, {3.67695982338065*^9, 3.6769598262045*^9}, {
   3.6769599082005787`*^9, 3.676959908237298*^9}, {3.676959970137867*^9, 
   3.676959970536924*^9}, {3.676960065218666*^9, 3.676960068786276*^9}, {
   3.676960553527227*^9, 3.676960566298443*^9}, {3.676960651694474*^9, 
   3.676960704149849*^9}, {3.67696109110634*^9, 3.676961094241623*^9}, {
   3.676961135849963*^9, 3.6769611648651752`*^9}, {3.676961926088192*^9, 
   3.67696193463978*^9}, {3.67696231998031*^9, 3.676962347555344*^9}, {
   3.676962465517354*^9, 3.676962521524684*^9}, {3.676962621195045*^9, 
   3.676962647680367*^9}, {3.676962817348193*^9, 3.676962839282402*^9}, {
   3.676962906008635*^9, 3.6769629418467827`*^9}, {3.6769630657768717`*^9, 
   3.676963133140473*^9}, {3.676963175975672*^9, 3.676963176070898*^9}, {
   3.6769632270475492`*^9, 3.676963378221335*^9}, 3.676963441131693*^9, {
   3.676963740408836*^9, 3.6769637639225407`*^9}, {3.676963826325115*^9, 
   3.6769638444044867`*^9}, {3.676963929178372*^9, 3.676963981172451*^9}, {
   3.6769640114622593`*^9, 3.676964011733626*^9}, {3.676964271500927*^9, 
   3.676964279672323*^9}, {3.676964408635457*^9, 3.676964437226383*^9}, {
   3.6769645010727587`*^9, 3.676964515422537*^9}, {3.6769648152260857`*^9, 
   3.676964830481968*^9}, {3.676964980939703*^9, 3.6769649861622133`*^9}, {
   3.676965188633459*^9, 3.676965270755184*^9}, {3.67696533984389*^9, 
   3.676965350659258*^9}, {3.6769657015065813`*^9, 3.676965706474581*^9}, {
   3.676965747274763*^9, 3.676965799267137*^9}, {3.677450543671233*^9, 
   3.677450583166494*^9}, {3.677933817509424*^9, 3.6779338207092524`*^9}, {
   3.677933902394807*^9, 3.6779339028026733`*^9}, 3.6779340800510387`*^9, {
   3.6779960924274073`*^9, 3.6779960962038593`*^9}, {3.6780009018748093`*^9, 
   3.6780009077948112`*^9}, {3.6780009378023367`*^9, 3.678000944714405*^9}, {
   3.6780152859854107`*^9, 3.678015290027136*^9}, {3.678015422140349*^9, 
   3.6780154356853657`*^9}, {3.678015473734282*^9, 3.678015562206992*^9}, {
   3.678015625553117*^9, 3.67801566276053*^9}, 3.6780157034912357`*^9, {
   3.678016256656024*^9, 3.678016271215561*^9}, {3.678016574172258*^9, 
   3.678016588904313*^9}, {3.6780170995356083`*^9, 3.6780171347241917`*^9}, {
   3.679031459797007*^9, 3.679031536745129*^9}, {3.6799107517717447`*^9, 
   3.67991083151213*^9}, {3.679911027434259*^9, 3.67991102828404*^9}, {
   3.679912355823522*^9, 3.67991240570616*^9}, {3.6799125191799517`*^9, 
   3.679912540873293*^9}, {3.6986679160121593`*^9, 3.698667923349622*^9}, {
   3.698667955158526*^9, 3.698667991870648*^9}, {3.69866823998625*^9, 
   3.698668242014072*^9}},
 Background->GrayLevel[0.85]],

Cell[CellGroupData[{

Cell["Algorithm w. momentum quantisation subclasses", "Subsubsection",
 CellChangeTimes->{{3.677482919909216*^9, 3.677482923475521*^9}, {
  3.677483915114943*^9, 3.677483939637854*^9}, {3.67800052274643*^9, 
  3.678000523552319*^9}, {3.6806322526558113`*^9, 3.68063225828716*^9}}],

Cell[TextData[{
 "A consequence of the QQ-relations is\n\n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       FractionBox[
        SuperscriptBox[
         SubscriptBox["Q", 
          RowBox[{"1", "|", "\[OSlash]"}]], "+"], 
        SuperscriptBox[
         SubscriptBox["Q", 
          RowBox[{"1", "|", "\[OSlash]"}]], "-"]], ")"}], "L"], 
     SubscriptBox["|", 
      RowBox[{"u", "=", "0"}]]}], "=", "1"}], TraditionalForm]]],
 "\n\nSet \n\n",
 Cell[BoxData[{
  FormBox[
   RowBox[{
    SuperscriptBox["Q", "+"], "=", "x"}], 
   TraditionalForm], "\[IndentingNewLine]", 
  FormBox[
   RowBox[{
    SuperscriptBox["Q", "-"], "=", "y"}], TraditionalForm]}]],
 "\n\nThen ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SuperscriptBox["x", "L"], "-", 
     SuperscriptBox["y", "L"]}], "=", "0"}], TraditionalForm]]],
 ".\n\nThis can be factored into subconditions, e.g."
}], "Text",
 CellChangeTimes->{{3.676966086661263*^9, 3.676966092540443*^9}, {
  3.67748278013614*^9, 3.6774828651377974`*^9}, {3.6774829448531427`*^9, 
  3.677483001430566*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"subcon", "[", "L_", "]"}], ":=", 
  RowBox[{"List", "@@", 
   RowBox[{"Factor", "[", 
    RowBox[{
     SuperscriptBox["x", "L"], "-", 
     SuperscriptBox["y", "L"]}], "]"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.6779351138255863`*^9, 3.677935140160787*^9}},
 Background->GrayLevel[0.85]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"subcon", "[", "L", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"L", ",", "1", ",", "12"}], "}"}]}], "]"}], "//", 
  "Grid"}]], "Input",
 CellChangeTimes->{{3.677935142380023*^9, 3.6779351747207727`*^9}, {
  3.67799494744341*^9, 3.677994947531598*^9}}],

Cell[BoxData[
 TagBox[GridBox[{
    {"x", 
     RowBox[{"-", "y"}], "", "", "", ""},
    {
     RowBox[{"x", "-", "y"}], 
     RowBox[{"x", "+", "y"}], "", "", "", ""},
    {
     RowBox[{"x", "-", "y"}], 
     RowBox[{
      SuperscriptBox["x", "2"], "+", 
      RowBox[{"x", " ", "y"}], "+", 
      SuperscriptBox["y", "2"]}], "", "", "", ""},
    {
     RowBox[{"x", "-", "y"}], 
     RowBox[{"x", "+", "y"}], 
     RowBox[{
      SuperscriptBox["x", "2"], "+", 
      SuperscriptBox["y", "2"]}], "", "", ""},
    {
     RowBox[{"x", "-", "y"}], 
     RowBox[{
      SuperscriptBox["x", "4"], "+", 
      RowBox[{
       SuperscriptBox["x", "3"], " ", "y"}], "+", 
      RowBox[{
       SuperscriptBox["x", "2"], " ", 
       SuperscriptBox["y", "2"]}], "+", 
      RowBox[{"x", " ", 
       SuperscriptBox["y", "3"]}], "+", 
      SuperscriptBox["y", "4"]}], "", "", "", ""},
    {
     RowBox[{"x", "-", "y"}], 
     RowBox[{"x", "+", "y"}], 
     RowBox[{
      SuperscriptBox["x", "2"], "-", 
      RowBox[{"x", " ", "y"}], "+", 
      SuperscriptBox["y", "2"]}], 
     RowBox[{
      SuperscriptBox["x", "2"], "+", 
      RowBox[{"x", " ", "y"}], "+", 
      SuperscriptBox["y", "2"]}], "", ""},
    {
     RowBox[{"x", "-", "y"}], 
     RowBox[{
      SuperscriptBox["x", "6"], "+", 
      RowBox[{
       SuperscriptBox["x", "5"], " ", "y"}], "+", 
      RowBox[{
       SuperscriptBox["x", "4"], " ", 
       SuperscriptBox["y", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["x", "3"], " ", 
       SuperscriptBox["y", "3"]}], "+", 
      RowBox[{
       SuperscriptBox["x", "2"], " ", 
       SuperscriptBox["y", "4"]}], "+", 
      RowBox[{"x", " ", 
       SuperscriptBox["y", "5"]}], "+", 
      SuperscriptBox["y", "6"]}], "", "", "", ""},
    {
     RowBox[{"x", "-", "y"}], 
     RowBox[{"x", "+", "y"}], 
     RowBox[{
      SuperscriptBox["x", "2"], "+", 
      SuperscriptBox["y", "2"]}], 
     RowBox[{
      SuperscriptBox["x", "4"], "+", 
      SuperscriptBox["y", "4"]}], "", ""},
    {
     RowBox[{"x", "-", "y"}], 
     RowBox[{
      SuperscriptBox["x", "2"], "+", 
      RowBox[{"x", " ", "y"}], "+", 
      SuperscriptBox["y", "2"]}], 
     RowBox[{
      SuperscriptBox["x", "6"], "+", 
      RowBox[{
       SuperscriptBox["x", "3"], " ", 
       SuperscriptBox["y", "3"]}], "+", 
      SuperscriptBox["y", "6"]}], "", "", ""},
    {
     RowBox[{"x", "-", "y"}], 
     RowBox[{"x", "+", "y"}], 
     RowBox[{
      SuperscriptBox["x", "4"], "-", 
      RowBox[{
       SuperscriptBox["x", "3"], " ", "y"}], "+", 
      RowBox[{
       SuperscriptBox["x", "2"], " ", 
       SuperscriptBox["y", "2"]}], "-", 
      RowBox[{"x", " ", 
       SuperscriptBox["y", "3"]}], "+", 
      SuperscriptBox["y", "4"]}], 
     RowBox[{
      SuperscriptBox["x", "4"], "+", 
      RowBox[{
       SuperscriptBox["x", "3"], " ", "y"}], "+", 
      RowBox[{
       SuperscriptBox["x", "2"], " ", 
       SuperscriptBox["y", "2"]}], "+", 
      RowBox[{"x", " ", 
       SuperscriptBox["y", "3"]}], "+", 
      SuperscriptBox["y", "4"]}], "", ""},
    {
     RowBox[{"x", "-", "y"}], 
     RowBox[{
      SuperscriptBox["x", "10"], "+", 
      RowBox[{
       SuperscriptBox["x", "9"], " ", "y"}], "+", 
      RowBox[{
       SuperscriptBox["x", "8"], " ", 
       SuperscriptBox["y", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["x", "7"], " ", 
       SuperscriptBox["y", "3"]}], "+", 
      RowBox[{
       SuperscriptBox["x", "6"], " ", 
       SuperscriptBox["y", "4"]}], "+", 
      RowBox[{
       SuperscriptBox["x", "5"], " ", 
       SuperscriptBox["y", "5"]}], "+", 
      RowBox[{
       SuperscriptBox["x", "4"], " ", 
       SuperscriptBox["y", "6"]}], "+", 
      RowBox[{
       SuperscriptBox["x", "3"], " ", 
       SuperscriptBox["y", "7"]}], "+", 
      RowBox[{
       SuperscriptBox["x", "2"], " ", 
       SuperscriptBox["y", "8"]}], "+", 
      RowBox[{"x", " ", 
       SuperscriptBox["y", "9"]}], "+", 
      SuperscriptBox["y", "10"]}], "", "", "", ""},
    {
     RowBox[{"x", "-", "y"}], 
     RowBox[{"x", "+", "y"}], 
     RowBox[{
      SuperscriptBox["x", "2"], "+", 
      SuperscriptBox["y", "2"]}], 
     RowBox[{
      SuperscriptBox["x", "2"], "-", 
      RowBox[{"x", " ", "y"}], "+", 
      SuperscriptBox["y", "2"]}], 
     RowBox[{
      SuperscriptBox["x", "2"], "+", 
      RowBox[{"x", " ", "y"}], "+", 
      SuperscriptBox["y", "2"]}], 
     RowBox[{
      SuperscriptBox["x", "4"], "-", 
      RowBox[{
       SuperscriptBox["x", "2"], " ", 
       SuperscriptBox["y", "2"]}], "+", 
      SuperscriptBox["y", "4"]}]}
   },
   AutoDelete->False,
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Grid"]], "Output",
 CellChangeTimes->{{3.677935167382176*^9, 3.677935174922654*^9}, 
   3.6779949486977*^9}]
}, Open  ]],

Cell["\<\
and these subconditions can be imposed seperately to find subclasses of \
solutions.\
\>", "Text",
 CellChangeTimes->{{3.677483009422021*^9, 3.677483132542491*^9}, {
  3.67748316596238*^9, 3.677483191635407*^9}, {3.680632818956884*^9, 
  3.680632819457016*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"YDDQm", "[", "yt_", "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "tyt", ",", "\[Lambda]", ",", "\[Nu]", ",", "L", ",", "roots", ",", "ap",
       ",", "totalroots", ",", "bestpath", ",", "Q", ",", "QQ", ",", "eqQQ", 
      ",", "bound", ",", "allp", ",", "bul", ",", "alleqs", ",", "allvars", 
      ",", "sols", ",", "wrtpath", ",", "toMonic", ",", "mom"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"tyt", "=", 
      RowBox[{"transp", "[", "yt", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"\[Nu]", "[", 
       RowBox[{"a_", ",", "j_"}], "]"}], ":=", 
      RowBox[{
       RowBox[{"tyt", "\[LeftDoubleBracket]", "j", "\[RightDoubleBracket]"}], 
       "-", "a"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"\[Lambda]", "[", 
       RowBox[{"a_", ",", "j_"}], "]"}], ":=", 
      RowBox[{
       RowBox[{"yt", "\[LeftDoubleBracket]", "a", "\[RightDoubleBracket]"}], 
       "-", "j"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"L", "=", 
      RowBox[{"Total", "[", "yt", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"bound", "=", 
      RowBox[{"boundary", "[", "yt", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"allp", "=", 
      RowBox[{"allpoints", "[", "yt", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"bul", "=", 
      RowBox[{"bulk", "[", "yt", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{"Number", " ", "of", " ", "roots"}], "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"roots", "[", 
       RowBox[{"0", ",", "0"}], "]"}], "=", "L"}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"roots", "[", 
       RowBox[{"a_", ",", "i_"}], "]"}], ":=", 
      RowBox[{
       RowBox[{"roots", "[", 
        RowBox[{"a", ",", "i"}], "]"}], "=", 
       RowBox[{"L", "-", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{"\[Lambda]", "[", 
           RowBox[{"aa", ",", "0"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"aa", ",", "1", ",", "a"}], "}"}]}], "]"}], "-", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{"\[Nu]", "[", 
           RowBox[{"a", ",", "ii"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"ii", ",", "i"}], "}"}]}], "]"}]}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{"Best", " ", "path"}], "*)"}], "\t", "\[IndentingNewLine]", 
     RowBox[{"ap", "=", 
      RowBox[{"allpaths", "[", "yt", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"totalroots", "=", 
      RowBox[{"Plus", "@@@", 
       RowBox[{"Map", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"roots", "[", 
            RowBox[{"Sequence", "@@", 
             RowBox[{"Reverse", "[", "#", "]"}]}], "]"}], ")"}], "&"}], ",", 
         "ap", ",", 
         RowBox[{"{", "2", "}"}]}], "]"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"bestpath", "=", 
      RowBox[{"ap", "\[LeftDoubleBracket]", 
       RowBox[{"Sequence", "@@", 
        RowBox[{
         RowBox[{"Position", "[", 
          RowBox[{"totalroots", ",", 
           RowBox[{"Min", "[", "totalroots", "]"}]}], "]"}], 
         "\[LeftDoubleBracket]", 
         RowBox[{"-", "1"}], "\[RightDoubleBracket]"}]}], 
       "\[RightDoubleBracket]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"Ansatz", " ", "on", " ", "path"}], " ", "+", " ", 
       RowBox[{
        RowBox[{"1", "'"}], "s"}]}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Q", "[", "0", "]"}], "[", "0", "]"}], "[", "u_", "]"}], ":=", 
      SuperscriptBox["u", "L"]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Q", "[", "a_", "]"}], "[", "i_", "]"}], "[", "u_", "]"}], ":=", 
      RowBox[{"Block", "[", 
       RowBox[{
        RowBox[{"{", "p", "}"}], ",", 
        RowBox[{
         RowBox[{"p", "=", 
          RowBox[{"roots", "[", 
           RowBox[{"a", ",", "i"}], "]"}]}], ";", 
         RowBox[{
          SuperscriptBox["u", "p"], "+", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"c", "[", "a", "]"}], "[", "i", "]"}], "[", "k", "]"}], 
             SuperscriptBox["u", "k"]}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", "0", ",", 
              RowBox[{"p", "-", "1"}]}], "}"}]}], "]"}]}]}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{"Fermionic", " ", "QQ"}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"wrtpath", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"a_", ",", "i_"}], "}"}], ",", "PATH_"}], "]"}], ":=", 
      RowBox[{"Which", "[", 
       RowBox[{
        RowBox[{"MemberQ", "[", 
         RowBox[{"PATH", ",", 
          RowBox[{"{", 
           RowBox[{"a", ",", "i"}], "}"}]}], "]"}], ",", "\"\<On\>\"", ",", 
        RowBox[{
         RowBox[{"Cases", "[", 
          RowBox[{"PATH", ",", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"x_", ",", "i"}], "}"}], "\[RuleDelayed]", "x"}]}], 
          "]"}], "\[Equal]", 
         RowBox[{"{", "}"}]}], ",", "\"\<Below\>\"", ",", 
        RowBox[{
         RowBox[{"a", "-", 
          RowBox[{"Max", "@@", 
           RowBox[{"Cases", "[", 
            RowBox[{"PATH", ",", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"x_", ",", "i"}], "}"}], "\[RuleDelayed]", "x"}]}], 
            "]"}]}]}], ">", "0"}], ",", "\"\<Above\>\"", ",", "True", ",", 
        "\"\<Below\>\""}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"toMonic", "[", "inp_", "]"}], ":=", 
      RowBox[{"Collect", "[", 
       RowBox[{
        FractionBox["inp", 
         RowBox[{"Coefficient", "[", 
          RowBox[{"inp", ",", "u", ",", 
           RowBox[{"Exponent", "[", 
            RowBox[{"inp", ",", "u"}], "]"}]}], "]"}]], ",", "u", ",", 
        "Simplify"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"QQ", "[", "a_", "]"}], "[", "i_", "]"}], "[", 
       RowBox[{"sh_:", "0"}], "]"}], ":=", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"QQ", "[", "a", "]"}], "[", "i", "]"}], "[", "sh", "]"}], 
       "=", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"sh", "===", "0"}], ",", "\[IndentingNewLine]", 
         RowBox[{"Which", "[", 
          RowBox[{
           RowBox[{"MemberQ", "[", 
            RowBox[{"bestpath", ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "a"}], "}"}]}], "]"}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{"Q", "[", "a", "]"}], "[", "i", "]"}], "[", "u", "]"}], 
           ",", 
           RowBox[{"MemberQ", "[", 
            RowBox[{"bound", ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "a"}], "}"}]}], "]"}], ",", "1", ",", "True", 
           ",", 
           RowBox[{"Block", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"tmp", ",", "num", ",", "den"}], "}"}], ",", 
             "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"tmp", "=", 
               RowBox[{
                RowBox[{"Which", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"wrtpath", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"a", ",", "i"}], "}"}], ",", 
                    RowBox[{"Reverse", "/@", "bestpath"}]}], "]"}], 
                   "\[Equal]", "\"\<Below\>\""}], ",", 
                  FractionBox[
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"QQ", "[", 
                    RowBox[{"a", "+", "1"}], "]"}], "[", "i", "]"}], "[", 
                    RowBox[{"+", "1"}], "]"}], 
                    RowBox[{
                    RowBox[{
                    RowBox[{"QQ", "[", "a", "]"}], "[", 
                    RowBox[{"i", "-", "1"}], "]"}], "[", 
                    RowBox[{"-", "1"}], "]"}]}], "-", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"QQ", "[", 
                    RowBox[{"a", "+", "1"}], "]"}], "[", "i", "]"}], "[", 
                    RowBox[{"-", "1"}], "]"}], 
                    RowBox[{
                    RowBox[{
                    RowBox[{"QQ", "[", "a", "]"}], "[", 
                    RowBox[{"i", "-", "1"}], "]"}], "[", 
                    RowBox[{"+", "1"}], "]"}]}]}], 
                   RowBox[{
                    RowBox[{
                    RowBox[{"QQ", "[", 
                    RowBox[{"a", "+", "1"}], "]"}], "[", 
                    RowBox[{"i", "-", "1"}], "]"}], "[", "0", "]"}]], ",", 
                  RowBox[{
                   RowBox[{"wrtpath", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"a", ",", "i"}], "}"}], ",", 
                    RowBox[{"Reverse", "/@", "bestpath"}]}], "]"}], 
                   "\[Equal]", "\"\<Above\>\""}], ",", 
                  FractionBox[
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"QQ", "[", 
                    RowBox[{"a", "-", "1"}], "]"}], "[", "i", "]"}], "[", 
                    RowBox[{"-", "1"}], "]"}], 
                    RowBox[{
                    RowBox[{
                    RowBox[{"QQ", "[", "a", "]"}], "[", 
                    RowBox[{"i", "+", "1"}], "]"}], "[", 
                    RowBox[{"+", "1"}], "]"}]}], "-", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"QQ", "[", 
                    RowBox[{"a", "-", "1"}], "]"}], "[", "i", "]"}], "[", 
                    RowBox[{"+", "1"}], "]"}], 
                    RowBox[{
                    RowBox[{
                    RowBox[{"QQ", "[", "a", "]"}], "[", 
                    RowBox[{"i", "+", "1"}], "]"}], "[", 
                    RowBox[{"-", "1"}], "]"}]}]}], 
                   RowBox[{
                    RowBox[{
                    RowBox[{"QQ", "[", 
                    RowBox[{"a", "-", "1"}], "]"}], "[", 
                    RowBox[{"i", "+", "1"}], "]"}], "[", "0", "]"}]], ",", 
                  "True", ",", 
                  RowBox[{
                   RowBox[{
                   "Print", "[", "\"\<Problem with solving fermionic QQ\>\"", 
                    "]"}], ";", 
                   RowBox[{"Abort", "[", "]"}], ";"}]}], "]"}], "//", 
                "Factor"}]}], ";", "\[IndentingNewLine]", 
              RowBox[{"num", "=", 
               RowBox[{"Numerator", "[", "tmp", "]"}]}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"den", "=", 
               RowBox[{"Denominator", "[", "tmp", "]"}]}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"(*", " ", 
               RowBox[{
               "next", " ", "line", " ", "produces", " ", "an", " ", 
                "equivalent", " ", "of", " ", "Bethe", " ", "equation"}], " ",
                "*)"}], "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{
                RowBox[{"eqQQ", "[", "a", "]"}], "[", "i", "]"}], "=", 
               RowBox[{"CoefficientList", "[", 
                RowBox[{
                 RowBox[{"PolynomialRemainder", "[", 
                  RowBox[{"num", ",", "den", ",", "u"}], "]"}], ",", "u"}], 
                "]"}]}], ";", "\[IndentingNewLine]", 
              RowBox[{"(*", " ", 
               RowBox[{
                RowBox[{
                 RowBox[{"assuming", " ", "remainder"}], "=", "0"}], ",", " ", 
                RowBox[{
                 RowBox[{"i", ".", "e", ".", " ", "Bethe"}], " ", "equation", 
                 " ", "is", " ", "satisfied"}], ",", " ", 
                RowBox[{
                 RowBox[{
                 "the", " ", "next", " ", "line", " ", "produces", " ", "Q"}],
                  "-", "function"}]}], " ", "*)"}], "\[IndentingNewLine]", 
              RowBox[{"toMonic", "@", 
               RowBox[{"PolynomialQuotient", "[", 
                RowBox[{"num", ",", "den", ",", "u"}], "]"}]}]}]}], 
            "\[IndentingNewLine]", "]"}]}], "]"}], ",", "\[IndentingNewLine]", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"QQ", "[", "a", "]"}], "[", "i", "]"}], "[", "0", "]"}], 
           "/.", 
           RowBox[{"u", "\[Rule]", 
            RowBox[{"u", "+", 
             RowBox[{
              FractionBox["\[ImaginaryI]", "2"], "sh"}]}]}]}], ")"}]}], 
        "]"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"QQ", "[", 
          RowBox[{"j", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}],
           "]"}], "[", 
         RowBox[{"j", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
         "]"}], "[", "0", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "allp"}], "}"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{"Total", " ", "momentum", " ", "trick"}], " ", "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"mom", "=", 
      RowBox[{
       RowBox[{"subcon", "[", "L", "]"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"x", "\[Rule]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"QQ", "[", "1", "]"}], "[", "0", "]"}], "[", "0", "]"}],
             "/.", 
            RowBox[{"u", "\[Rule]", 
             FractionBox["I", "2"]}]}], ")"}]}], ",", 
         RowBox[{"y", "\[Rule]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"QQ", "[", "1", "]"}], "[", "0", "]"}], "[", "0", "]"}],
             "/.", 
            RowBox[{"u", "\[Rule]", 
             RowBox[{"-", 
              FractionBox["I", "2"]}]}]}], ")"}]}]}], "}"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{"all", " ", "constraints"}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{"alleqs", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"MemberQ", "[", 
               RowBox[{"bestpath", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{
                  "j", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}],
                   ",", 
                  RowBox[{
                  "j", "\[LeftDoubleBracket]", "2", 
                   "\[RightDoubleBracket]"}]}], "}"}]}], "]"}], ",", 
              RowBox[{"{", "}"}], ",", 
              RowBox[{
               RowBox[{"eqQQ", "[", 
                RowBox[{
                "j", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
                "]"}], "[", 
               RowBox[{
               "j", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
               "]"}]}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"j", ",", "bul"}], "}"}]}], "]"}], "//", "Flatten"}], 
         "]"}], "//", "Sort"}], "//", "Factor"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{"all", " ", "variables"}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{"allvars", "=", 
      RowBox[{
       RowBox[{"Extract", "[", 
        RowBox[{"alleqs", ",", 
         RowBox[{"Position", "[", 
          RowBox[{"alleqs", ",", 
           RowBox[{
            RowBox[{
             RowBox[{"c", "[", "_", "]"}], "[", "_", "]"}], "[", "_", "]"}]}],
           "]"}]}], "]"}], "//", "Union"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"(*", "solutions", "*)"}], "\[IndentingNewLine]", 
     RowBox[{"sols", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Solve", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Append", "[", 
              RowBox[{"alleqs", ",", 
               RowBox[{
               "mom", "\[LeftDoubleBracket]", "j", 
                "\[RightDoubleBracket]"}]}], "]"}], "\[Equal]", "0"}], ",", 
            "allvars"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "1", ",", 
            RowBox[{"Length", "[", "mom", "]"}]}], "}"}]}], "]"}], "//", 
        RowBox[{
         RowBox[{"Flatten", "[", 
          RowBox[{"#", ",", "1"}], "]"}], "&"}]}], "//", 
       "DeleteDuplicates"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"Print", "[", 
        RowBox[{
         RowBox[{"ToString", "[", 
          RowBox[{"Length", "[", "sols", "]"}], "]"}], "<>", 
         "\"\< solution(s)\>\""}], "]"}], ";"}], "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{"OUTPUT", ":", " ", 
       RowBox[{"all", " ", "distinguished", " ", 
        RowBox[{"QQ", "'"}], "s"}]}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"QQ", "[", "a", "]"}], "[", "j", "]"}], "[", "0", "]"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"a", ",", "0", ",", 
          RowBox[{"Length", "[", "yt", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "0", ",", 
          RowBox[{"yt", "\[LeftDoubleBracket]", 
           RowBox[{"Max", "[", 
            RowBox[{"a", ",", "1"}], "]"}], "\[RightDoubleBracket]"}]}], 
         "}"}]}], "]"}], "/.", "sols"}]}]}], "\[IndentingNewLine]", 
   "]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.676871708973089*^9, 3.676871722754987*^9}, {
   3.6768717754591208`*^9, 3.676871858796515*^9}, {3.676871978077921*^9, 
   3.676871983135153*^9}, {3.676872013600939*^9, 3.676872035847454*^9}, {
   3.676872083096171*^9, 3.676872086056163*^9}, {3.676872125595398*^9, 
   3.6768721375824633`*^9}, {3.676872187317169*^9, 3.676872190644096*^9}, {
   3.67687227574712*^9, 3.676872352010553*^9}, {3.676872387861559*^9, 
   3.676872444413608*^9}, {3.676872525769088*^9, 3.6768728027104692`*^9}, {
   3.676872853796114*^9, 3.67687288056317*^9}, {3.67687294365919*^9, 
   3.676872976256218*^9}, {3.676873028064136*^9, 3.6768730547291803`*^9}, {
   3.6768730954858017`*^9, 3.676873173730844*^9}, {3.676873240276847*^9, 
   3.676873250490609*^9}, {3.676873331268684*^9, 3.676873527791308*^9}, {
   3.676873604454912*^9, 3.676873678755041*^9}, {3.676874416721489*^9, 
   3.676874455464608*^9}, {3.676874525942713*^9, 3.6768745428137913`*^9}, {
   3.676874733770678*^9, 3.6768748136266327`*^9}, {3.676874902992424*^9, 
   3.676874953306944*^9}, {3.67687498727374*^9, 3.676875007376371*^9}, 
   3.676875302428527*^9, {3.676876017641199*^9, 3.676876043613678*^9}, {
   3.676877754441231*^9, 3.676877780637939*^9}, {3.676877816008883*^9, 
   3.676877947534532*^9}, {3.676878325160133*^9, 3.67687832682915*^9}, {
   3.676878375283617*^9, 3.6768783767955914`*^9}, {3.676878429946336*^9, 
   3.676878432531062*^9}, {3.676878474836473*^9, 3.6768785078445673`*^9}, {
   3.676878548067914*^9, 3.676878566378483*^9}, {3.676878599211285*^9, 
   3.676878721528686*^9}, {3.676880193117709*^9, 3.676880246237166*^9}, {
   3.676880575973651*^9, 3.6768805971339083`*^9}, {3.676880730172296*^9, 
   3.6768807717863197`*^9}, {3.676880888479364*^9, 3.6768809201463947`*^9}, {
   3.6768809526210203`*^9, 3.6768809809875526`*^9}, {3.6768810508696404`*^9, 
   3.676881104060628*^9}, {3.6769558401900377`*^9, 3.6769558517671413`*^9}, {
   3.676955900698908*^9, 3.6769559310254993`*^9}, {3.676955963775619*^9, 
   3.67695601831044*^9}, {3.676956051523301*^9, 3.676956062040283*^9}, {
   3.6769560961624193`*^9, 3.6769561139144163`*^9}, {3.676958761861801*^9, 
   3.676958833417898*^9}, {3.676958913429981*^9, 3.6769590067464848`*^9}, {
   3.676959091459296*^9, 3.676959117963266*^9}, {3.676959188450356*^9, 
   3.6769592205433683`*^9}, {3.67695934615905*^9, 3.6769593819847918`*^9}, {
   3.6769594225472116`*^9, 3.676959448122899*^9}, {3.676959489287348*^9, 
   3.6769595054859056`*^9}, {3.6769596500628347`*^9, 
   3.6769596974930353`*^9}, {3.67695982338065*^9, 3.6769598262045*^9}, {
   3.6769599082005787`*^9, 3.676959908237298*^9}, {3.676959970137867*^9, 
   3.676959970536924*^9}, {3.676960065218666*^9, 3.676960068786276*^9}, {
   3.676960553527227*^9, 3.676960566298443*^9}, {3.676960651694474*^9, 
   3.676960704149849*^9}, {3.67696109110634*^9, 3.676961094241623*^9}, {
   3.676961135849963*^9, 3.6769611648651752`*^9}, {3.676961926088192*^9, 
   3.67696193463978*^9}, {3.67696231998031*^9, 3.676962347555344*^9}, {
   3.676962465517354*^9, 3.676962521524684*^9}, {3.676962621195045*^9, 
   3.676962647680367*^9}, {3.676962817348193*^9, 3.676962839282402*^9}, {
   3.676962906008635*^9, 3.6769629418467827`*^9}, {3.6769630657768717`*^9, 
   3.676963133140473*^9}, {3.676963175975672*^9, 3.676963176070898*^9}, {
   3.6769632270475492`*^9, 3.676963378221335*^9}, 3.676963441131693*^9, {
   3.676963740408836*^9, 3.6769637639225407`*^9}, {3.676963826325115*^9, 
   3.6769638444044867`*^9}, {3.676963929178372*^9, 3.676963981172451*^9}, {
   3.6769640114622593`*^9, 3.676964011733626*^9}, {3.676964271500927*^9, 
   3.676964279672323*^9}, {3.676964408635457*^9, 3.676964437226383*^9}, {
   3.6769645010727587`*^9, 3.676964515422537*^9}, {3.6769648152260857`*^9, 
   3.676964830481968*^9}, {3.676964980939703*^9, 3.6769649861622133`*^9}, {
   3.676965188633459*^9, 3.676965270755184*^9}, {3.67696533984389*^9, 
   3.676965350659258*^9}, {3.6769657015065813`*^9, 3.676965706474581*^9}, {
   3.676965747274763*^9, 3.676965799267137*^9}, {3.677450543671233*^9, 
   3.677450583166494*^9}, {3.677933817509424*^9, 3.6779338207092524`*^9}, {
   3.677933902394807*^9, 3.6779339028026733`*^9}, 3.6779340800510387`*^9, {
   3.6779949182906523`*^9, 3.677994923207942*^9}, {3.677994968131716*^9, 
   3.6779950057156763`*^9}, {3.677995075914151*^9, 3.677995115078342*^9}, {
   3.677995154123629*^9, 3.677995267591482*^9}, {3.677995360100575*^9, 
   3.677995373679977*^9}, {3.677995407124506*^9, 3.677995407227776*^9}, {
   3.6779955398796167`*^9, 3.67799554263107*^9}, {3.67799558734359*^9, 
   3.6779955885974283`*^9}, {3.677995677316942*^9, 3.677995712221054*^9}, {
   3.677995865540763*^9, 3.6779959523236637`*^9}, {3.677995990089355*^9, 
   3.677996054997264*^9}, {3.678001215650165*^9, 3.678001221785544*^9}, {
   3.6806322665280743`*^9, 3.6806322666444807`*^9}},
 Background->GrayLevel[0.85]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"YDDQ", "[", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2"}], "}"}], "]"}], "//", 
  "Length"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"YDDQm", "[", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2"}], "}"}], "]"}], "//", "Length"}]}], "Input",
 CellChangeTimes->{{3.677995286403215*^9, 3.6779953016350327`*^9}, {
  3.677996589619134*^9, 3.677996597680357*^9}, {3.680632298199349*^9, 
  3.680632298303446*^9}, {3.680632386446608*^9, 3.680632386677223*^9}}],

Cell[BoxData["2"], "Output",
 CellChangeTimes->{3.6779966013490334`*^9, 3.680632299780592*^9, 
  3.68063241320829*^9}],

Cell[BoxData["2"], "Output",
 CellChangeTimes->{3.6779966013490334`*^9, 3.680632299780592*^9, 
  3.680632413251206*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"subcon", "[", "6", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"YDDQ", "[", 
    RowBox[{"{", 
     RowBox[{"2", ",", "2", ",", "2"}], "}"}], "]"}], "//", "Length"}], "//", 
  "Timing"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"YDDQm", "[", 
    RowBox[{"{", 
     RowBox[{"2", ",", "2", ",", "2"}], "}"}], "]"}], "//", "Length"}], "//", 
  "Timing"}]}], "Input",
 CellChangeTimes->{{3.6779954785727777`*^9, 3.677995499460535*^9}, 
   3.677996077663355*^9, {3.677996576515706*^9, 3.677996609242201*^9}, {
   3.680632301888742*^9, 3.68063230205516*^9}, {3.680632383917713*^9, 
   3.680632384053316*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"x", "-", "y"}], ",", 
   RowBox[{"x", "+", "y"}], ",", 
   RowBox[{
    SuperscriptBox["x", "2"], "-", 
    RowBox[{"x", " ", "y"}], "+", 
    SuperscriptBox["y", "2"]}], ",", 
   RowBox[{
    SuperscriptBox["x", "2"], "+", 
    RowBox[{"x", " ", "y"}], "+", 
    SuperscriptBox["y", "2"]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.67799533708392*^9, 3.6779953838741627`*^9, 3.677995418115263*^9, {
   3.6779954797752333`*^9, 3.677995500075444*^9}, 3.677996061250928*^9, 
   3.677996141736343*^9, {3.677996603194359*^9, 3.67799660996732*^9}, 
   3.68063230257828*^9, 3.680632413005625*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.065857`", ",", "5"}], "}"}]], "Output",
 CellChangeTimes->{
  3.67799533708392*^9, 3.6779953838741627`*^9, 3.677995418115263*^9, {
   3.6779954797752333`*^9, 3.677995500075444*^9}, 3.677996061250928*^9, 
   3.677996141736343*^9, {3.677996603194359*^9, 3.67799660996732*^9}, 
   3.68063230257828*^9, 3.6806324130683613`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.096725`", ",", "5"}], "}"}]], "Output",
 CellChangeTimes->{
  3.67799533708392*^9, 3.6779953838741627`*^9, 3.677995418115263*^9, {
   3.6779954797752333`*^9, 3.677995500075444*^9}, 3.677996061250928*^9, 
   3.677996141736343*^9, {3.677996603194359*^9, 3.67799660996732*^9}, 
   3.68063230257828*^9, 3.680632413164938*^9}]
}, Open  ]],

Cell["\<\
Be careful with solutions that appear in more than one class (x=y=0)\
\>", "Text",
 CellChangeTimes->{{3.6806328257987022`*^9, 3.6806328295207357`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"subcon", "[", "8", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"YDDQ", "[", 
    RowBox[{"{", 
     RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "}"}], "]"}], "//", 
   "Length"}], "//", "Timing"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"YDDQm", "[", 
    RowBox[{"{", 
     RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "}"}], "]"}], "//", 
   "Length"}], "//", "Timing"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"YDDQm", "[", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "}"}], "]"}], "//", 
    "Simplify"}], "//", "DeleteDuplicates"}], "//", "Length"}]}], "Input",
 CellChangeTimes->{{3.677995311980402*^9, 3.677995315147141*^9}, {
  3.677995435552738*^9, 3.6779954412965393`*^9}, {3.6779964511251173`*^9, 
  3.677996465023602*^9}, {3.680632306094949*^9, 3.680632314917563*^9}, {
  3.6806323773198967`*^9, 3.680632379398979*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"x", "-", "y"}], ",", 
   RowBox[{"x", "+", "y"}], ",", 
   RowBox[{
    SuperscriptBox["x", "2"], "+", 
    SuperscriptBox["y", "2"]}], ",", 
   RowBox[{
    SuperscriptBox["x", "4"], "+", 
    SuperscriptBox["y", "4"]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.677995323528113*^9, 3.677995391922782*^9, {3.6779954298809223`*^9, 
   3.677995447974255*^9}, {3.677996065026205*^9, 3.67799606891698*^9}, 
   3.677996145510613*^9, 3.677996465882914*^9, {3.6806323078036537`*^9, 
   3.680632318214637*^9}, 3.68063238080779*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.286974`", ",", "14"}], "}"}]], "Output",
 CellChangeTimes->{
  3.677995323528113*^9, 3.677995391922782*^9, {3.6779954298809223`*^9, 
   3.677995447974255*^9}, {3.677996065026205*^9, 3.67799606891698*^9}, 
   3.677996145510613*^9, 3.677996465882914*^9, {3.6806323078036537`*^9, 
   3.680632318214637*^9}, 3.6806323810592623`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.733056`", ",", "16"}], "}"}]], "Output",
 CellChangeTimes->{
  3.677995323528113*^9, 3.677995391922782*^9, {3.6779954298809223`*^9, 
   3.677995447974255*^9}, {3.677996065026205*^9, 3.67799606891698*^9}, 
   3.677996145510613*^9, 3.677996465882914*^9, {3.6806323078036537`*^9, 
   3.680632318214637*^9}, 3.680632381788664*^9}],

Cell[BoxData["14"], "Output",
 CellChangeTimes->{
  3.677995323528113*^9, 3.677995391922782*^9, {3.6779954298809223`*^9, 
   3.677995447974255*^9}, {3.677996065026205*^9, 3.67799606891698*^9}, 
   3.677996145510613*^9, 3.677996465882914*^9, {3.6806323078036537`*^9, 
   3.680632318214637*^9}, 3.680632412965549*^9}]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Interface", "Subsection",
 CellChangeTimes->{{3.679029646152151*^9, 3.679029647694046*^9}}],

Cell[BoxData[
 RowBox[{"interface", ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"yt", "=", 
      RowBox[{"{", 
       RowBox[{"2", ",", "2", ",", "1"}], "}"}]}], ";", 
     RowBox[{"sn", "=", "1"}], ";", 
     RowBox[{"aa", "=", "1"}], ";", 
     RowBox[{"jj", "=", "0"}], ";", 
     RowBox[{"lim", "=", "7"}], ";", 
     RowBox[{"maxmult", "=", "50"}], ";", 
     RowBox[{"abovelimit", "=", 
      RowBox[{"\"\<More than \>\"", "<>", 
       RowBox[{"ToString", "[", "maxmult", "]"}], "<>", 
       "\"\< solutions. Do this case manually.\>\""}]}], ";", 
     RowBox[{"Panel", "[", 
      RowBox[{"Column", "[", 
       RowBox[{
        RowBox[{"{", "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{"(*", " ", 
          RowBox[{"Choose", " ", "Young", " ", "diagram"}], " ", "*)"}], 
         "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
          "Panel", "[", "\[IndentingNewLine]", "\[IndentingNewLine]", 
           RowBox[{"Row", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"Panel", "[", 
                   RowBox[{"#", ",", 
                    RowBox[{"Background", "\[Rule]", 
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0", ",", "0.5", ",", "0.5"}], "]"}]}]}], "]"}], 
                  "&"}], "@", 
                 RowBox[{"Panel", "[", 
                  RowBox[{"#", ",", 
                   RowBox[{"Background", "\[Rule]", 
                    RowBox[{"Lighter", "[", 
                    RowBox[{"Gray", ",", " ", "0.75"}], "]"}]}]}], "]"}]}], 
                "&"}], "@", 
               RowBox[{"Column", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"Style", "[", 
                    RowBox[{
                    "\"\<Young diagram\>\"", ",", "14", ",", "Black", ",", 
                    "Bold"}], "]"}], ",", 
                   RowBox[{"InputField", "[", 
                    RowBox[{"Dynamic", "[", "yt", "]"}], "]"}]}], "}"}], ",", 
                 "Center"}], "]"}]}], ",", ",", ",", ",", ",", ",", ",", ",", 
              ",", ",", ",", ",", ",", ",", ",", ",", ",", ",", 
              "\[IndentingNewLine]", 
              RowBox[{"Dynamic", "[", 
               RowBox[{
                RowBox[{"drawYDDQ", "[", "yt", "]"}], "/.", 
                RowBox[{
                 RowBox[{"Graphics", "[", 
                  RowBox[{
                   RowBox[{"{", "a__", "}"}], ",", "b___"}], "]"}], 
                 "\[RuleDelayed]", 
                 RowBox[{"Graphics", "[", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"a", ",", 
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0", ",", "0.5", ",", "0.5"}], "]"}], ",", 
                    RowBox[{"Circle", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"jj", ",", "aa"}], "}"}], ",", "0.2"}], "]"}]}], 
                    "}"}], ",", "b"}], "]"}]}]}], "]"}]}], "}"}], "]"}], 
           "]"}], ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
          RowBox[{"(*", " ", 
           RowBox[{
            RowBox[{"Choose", " ", "solution"}], ",", " ", 
            RowBox[{"choose", " ", "indices"}]}], " ", "*)"}], 
          "\[IndentingNewLine]", "\[IndentingNewLine]", 
          RowBox[{"Row", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"Panel", "[", 
                  RowBox[{"#", ",", 
                   RowBox[{"Background", "\[Rule]", 
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0", ",", "0.5", ",", "0.5"}], "]"}]}]}], "]"}], 
                 "&"}], "@", 
                RowBox[{"Panel", "[", 
                 RowBox[{"#", ",", 
                  RowBox[{"Background", "\[Rule]", 
                   RowBox[{"Lighter", "[", 
                    RowBox[{"Gray", ",", " ", "0.75"}], "]"}]}]}], "]"}]}], 
               "&"}], "@", 
              RowBox[{"Grid", "@", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"Style", "[", 
                   RowBox[{
                   "\"\<Solution\>\"", ",", "14", ",", "Black", ",", "Bold"}],
                    "]"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"Dynamic", "[", 
                   RowBox[{"Manipulator", "[", 
                    RowBox[{
                    RowBox[{"Dynamic", "[", "sn", "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", 
                    RowBox[{"mult", "[", "yt", "]"}], ",", "1"}], "}"}], ",", 
                    
                    RowBox[{"Appearance", "\[Rule]", "\"\<Open\>\""}]}], 
                    "]"}], "]"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"Dynamic", "[", 
                   RowBox[{"Style", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"ToString", "[", "sn", "]"}], "<>", "\"\< / \>\"",
                     "<>", 
                    RowBox[{"ToString", "[", 
                    RowBox[{"mult", "[", "yt", "]"}], 
                    StyleBox["]", "Input"]}]}], ",", "14", ",", "Black", ",", 
                    "Bold"}], "]"}], "]"}], "}"}]}], "}"}]}]}], ",", ",", ",",
              ",", ",", ",", ",", ",", ",", ",", ",", ",", ",", ",", ",", ",",
              ",", ",", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"Panel", "[", 
                  RowBox[{"#", ",", 
                   RowBox[{"Background", "\[Rule]", 
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0", ",", "0.5", ",", "0.5"}], "]"}]}]}], "]"}], 
                 "&"}], "@", 
                RowBox[{"Panel", "[", 
                 RowBox[{"#", ",", 
                  RowBox[{"Background", "\[Rule]", 
                   RowBox[{"Lighter", "[", 
                    RowBox[{"Gray", ",", " ", "0.75"}], "]"}]}]}], "]"}]}], 
               "&"}], "@", 
              RowBox[{"Grid", "@", "\[IndentingNewLine]", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"Style", "[", 
                   RowBox[{
                   "\"\<Choose \
\!\(\*SubscriptBox[\(\[DoubleStruckCapitalQ]\), \(a, j\)]\)\>\"", ",", "14", 
                    ",", "Black", ",", "Bold"}], "]"}], "}"}], ",", 
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"Grid", "@", 
                   RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"Style", "[", 
                    RowBox[{"\"\<a  \>\"", ",", "12", ",", "Black"}], "]"}], 
                    ",", 
                    RowBox[{"Dynamic", "[", 
                    RowBox[{"SetterBar", "[", 
                    RowBox[{
                    RowBox[{"Dynamic", "[", "aa", "]"}], ",", 
                    RowBox[{"Range", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"Length", "[", "yt", "]"}]}], "]"}]}], "]"}], 
                    "]"}]}], "}"}], "}"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"Grid", "@", 
                   RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"Style", "[", 
                    RowBox[{"\"\<j  \>\"", ",", "12", ",", "Black"}], "]"}], 
                    ",", 
                    RowBox[{"Dynamic", "[", 
                    RowBox[{"SetterBar", "[", 
                    RowBox[{
                    RowBox[{"Dynamic", "[", "jj", "]"}], ",", 
                    RowBox[{"Range", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"yt", "\[LeftDoubleBracket]", 
                    RowBox[{"Max", "[", 
                    RowBox[{"1", ",", "aa"}], "]"}], 
                    "\[RightDoubleBracket]"}]}], "]"}]}], "]"}], "]"}]}], 
                    "}"}], "}"}]}], "}"}]}], "}"}]}]}]}], "}"}], "]"}], ",", 
          ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
          RowBox[{"(*", " ", 
           RowBox[{
            RowBox[{"Q", "-", "function"}], ",", " ", 
            RowBox[{"Bethe", " ", "roots"}], ",", " ", 
            RowBox[{"plots", " ", "of", " ", "Bethe", " ", "roots"}]}], " ", 
           "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"Panel", "[", 
               RowBox[{"#", ",", 
                RowBox[{"Background", "\[Rule]", "Black"}]}], "]"}], "&"}], 
             "@", 
             RowBox[{"Panel", "[", 
              RowBox[{"#", ",", 
               RowBox[{"Background", "\[Rule]", 
                RowBox[{"Lighter", "[", 
                 RowBox[{"Gray", ",", " ", "0.75"}], "]"}]}]}], "]"}]}], 
            "&"}], "@", 
           RowBox[{"Row", "@", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Dynamic", "[", 
               RowBox[{"Style", "[", 
                RowBox[{
                 SubscriptBox["\[DoubleStruckCapitalQ]", 
                  RowBox[{"aa", ",", "jj"}]], ",", "12", ",", "Black", ",", 
                 "Bold"}], "]"}], "]"}], ",", ",", ",", ",", ",", 
              RowBox[{"Style", "[", 
               RowBox[{"\"\<=\>\"", ",", "12", ",", "Bold"}], "]"}], ",", ",",
               ",", ",", ",", 
              RowBox[{"Dynamic", "[", 
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"mult", "[", "yt", "]"}], ">", "maxmult"}], 
                 RowBox[{"(*", 
                  RowBox[{
                   RowBox[{"Total", "[", "yt", "]"}], ">", "lim"}], "*)"}], 
                 ",", "abovelimit", ",", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"NYDDQ", "[", "yt", "]"}], "[", "sn", "]"}], "[", 
                  RowBox[{"aa", ",", "jj"}], "]"}]}], "]"}], "]"}]}], 
             "}"}]}]}], ",", ",", "\[IndentingNewLine]", 
          "\[IndentingNewLine]", 
          RowBox[{"Panel", "@", 
           RowBox[{"Row", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Dynamic", "[", 
               RowBox[{
                RowBox[{"Column", "[", 
                 RowBox[{"Join", "[", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"Style", "[", 
                    RowBox[{
                    "\"\<Bethe roots\>\"", ",", "14", ",", "Bold", ",", 
                    "Black"}], "]"}], ",", "Null", ",", "Null"}], "}"}], ",", 
                   
                   RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"mult", "[", "yt", "]"}], ">", "maxmult"}], 
                    RowBox[{"(*", 
                    RowBox[{
                    RowBox[{"Total", "[", "yt", "]"}], ">", "lim"}], "*)"}], 
                    ",", 
                    RowBox[{"{", "}"}], ",", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"NBR", "[", "yt", "]"}], "[", "sn", "]"}], "[", 
                    RowBox[{"aa", ",", "jj"}], "]"}]}], "]"}]}], "]"}], "]"}],
                 ",", "Center"}], "]"}], ",", 
              RowBox[{"Dynamic", "[", 
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"mult", "[", "yt", "]"}], ">", "maxmult"}], 
                 RowBox[{"(*", 
                  RowBox[{
                   RowBox[{"Total", "[", "yt", "]"}], ">", "lim"}], "*)"}], 
                 ",", "abovelimit", ",", 
                 RowBox[{"ListPlot", "[", 
                  RowBox[{
                   RowBox[{"Style", "[", 
                    RowBox[{
                    RowBox[{"Replace", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"NBR", "[", "yt", "]"}], "[", "sn", "]"}], "[", 
                    RowBox[{"aa", ",", "jj"}], "]"}], ",", 
                    RowBox[{"r_", "\[RuleDelayed]", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"Re", "[", "r", "]"}], ",", 
                    RowBox[{"Im", "[", "r", "]"}]}], "}"}]}], ",", 
                    RowBox[{"{", "1", "}"}]}], "]"}], ",", "Red"}], "]"}], 
                   ",", 
                   RowBox[{"PlotStyle", "\[Rule]", 
                    RowBox[{"PointSize", "[", "Large", "]"}]}], ",", 
                   RowBox[{"PlotTheme", "\[Rule]", "\"\<Detailed\>\""}], ",", 
                   
                   RowBox[{"Axes", "\[Rule]", "True"}], ",", 
                   RowBox[{"ImageSize", "\[Rule]", 
                    RowBox[{"{", 
                    RowBox[{"400", ",", "200"}], "}"}]}]}], "]"}]}], "]"}], 
               "]"}]}], "}"}], "]"}]}]}], "\[IndentingNewLine]", 
         "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{"(*", " ", 
           RowBox[{"Energy", " ", "and", " ", "Momentum"}], " ", "*)"}], 
          "\[IndentingNewLine]", 
          RowBox[{"Panel", "@", 
           RowBox[{"Grid", "@", 
            RowBox[{"{", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"Panel", "@", 
                RowBox[{"Grid", "@", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"Style", "[", 
                    RowBox[{
                    "\"\<Energy     2\[ImaginaryI]\!\(\*FractionBox[\(d\), \
\(du\)]\)\!\(\*FractionBox[\(\*SubscriptBox[\(Q\), \(1 | 0\)]\((u + \
\*FractionBox[\(\[ImaginaryI]\), \(2\)])\)\), \(\*SubscriptBox[\(Q\), \(1 | 0\
\)]\((u - \*FractionBox[\(\[ImaginaryI]\), \
\(2\)])\)\)]\)\!\(\*SubscriptBox[\(|\), \(u = 0\)]\)\>\"", ",", "14", ",", 
                    "Black", ",", "Bold"}], "]"}], "}"}], ",", 
                   RowBox[{"{", "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"Dynamic", "[", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Total", "[", "yt", "]"}], ">", "lim"}], ",", 
                    "\"\<Do this case manually\>\"", ",", 
                    RowBox[{"Style", "[", 
                    RowBox[{
                    RowBox[{"NQto\[CapitalDelta]", "[", 
                    RowBox[{
                    RowBox[{"YDDQ", "[", "yt", "]"}], "\[LeftDoubleBracket]", 
                    
                    RowBox[{"sn", ",", "2", ",", "1"}], 
                    "\[RightDoubleBracket]"}], "]"}], ",", "14", ",", 
                    "Gray"}], "]"}]}], "]"}], "]"}], "}"}]}], "}"}]}]}], ",", 
               
               RowBox[{"Panel", "@", 
                RowBox[{"Grid", "@", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"Style", "[", 
                    RowBox[{
                    "\"\<Momentum     \
\!\(\*FractionBox[\(\*SubscriptBox[\(Q\), \(1 | 0\)]\((\*FractionBox[\(\
\[ImaginaryI]\), \(2\)])\)\), \(\*SubscriptBox[\(Q\), \(1 | \
0\)]\((\(-\*FractionBox[\(\[ImaginaryI]\), \(2\)]\))\)\)]\)\>\"", ",", "14", 
                    ",", "Black", ",", "Bold"}], "]"}], "}"}], ",", 
                   RowBox[{"{", "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"Dynamic", "[", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Total", "[", "yt", "]"}], ">", "lim"}], ",", 
                    "\"\<Do this case manually\>\"", ",", 
                    RowBox[{"Style", "[", 
                    RowBox[{
                    RowBox[{"NstrongZMC", "[", 
                    RowBox[{
                    RowBox[{"YDDQ", "[", "yt", "]"}], "\[LeftDoubleBracket]", 
                    
                    RowBox[{"sn", ",", "2", ",", "1"}], 
                    "\[RightDoubleBracket]"}], "]"}], ",", "14", ",", 
                    "Gray"}], "]"}]}], "]"}], "]"}], "}"}]}], "}"}]}]}]}], 
              "}"}], "}"}]}]}], "*)"}], "\[IndentingNewLine]", 
         "\[IndentingNewLine]", "\[IndentingNewLine]", "}"}], ",", "Center"}],
        "]"}], "]"}]}]}], "]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.676966499694324*^9, 3.6769665508118687`*^9}, {
   3.6769665868702602`*^9, 3.67696668044164*^9}, {3.6774470684797707`*^9, 
   3.677447073734898*^9}, {3.677447200417132*^9, 3.677447228830452*^9}, {
   3.677447268425499*^9, 3.677447272456883*^9}, {3.677447398716515*^9, 
   3.6774474204835453`*^9}, {3.677447460286366*^9, 3.6774475652789707`*^9}, {
   3.677448121245295*^9, 3.6774482227352057`*^9}, {3.677448254238104*^9, 
   3.677448468675324*^9}, {3.677448523658011*^9, 3.677448581854751*^9}, {
   3.6774490942514887`*^9, 3.677449157529029*^9}, {3.677450142222913*^9, 
   3.6774501563516207`*^9}, {3.677450201848845*^9, 3.677450382725142*^9}, {
   3.67745059545857*^9, 3.677450673736278*^9}, {3.677450813444912*^9, 
   3.677450847772266*^9}, {3.677451155858425*^9, 3.677451194448883*^9}, {
   3.677451571242835*^9, 3.6774515757948647`*^9}, {3.677451614042309*^9, 
   3.6774516372020473`*^9}, {3.6774516976233673`*^9, 3.677451701980939*^9}, {
   3.677451814907639*^9, 3.677451840609644*^9}, {3.6774518865361834`*^9, 
   3.677451903433456*^9}, {3.6774519502973948`*^9, 3.677452069642242*^9}, {
   3.677452192861266*^9, 3.677452210563137*^9}, {3.677452369586557*^9, 
   3.677452371384802*^9}, {3.6774524406676397`*^9, 3.6774524993545637`*^9}, {
   3.6774525760261497`*^9, 3.6774525858257027`*^9}, {3.677453232874955*^9, 
   3.677453279401767*^9}, {3.677479564090551*^9, 3.677479579733955*^9}, {
   3.6774796166412163`*^9, 3.6774797304175997`*^9}, {3.677479781974778*^9, 
   3.677479880554962*^9}, {3.6774799136992683`*^9, 3.677479978249982*^9}, {
   3.6774800485306377`*^9, 3.677480137683817*^9}, {3.67748032120814*^9, 
   3.67748041635806*^9}, {3.677480455043605*^9, 3.677480456204265*^9}, {
   3.6774804907567863`*^9, 3.677480529539133*^9}, {3.6774805631812973`*^9, 
   3.6774805764849033`*^9}, {3.677480644675365*^9, 3.67748064502635*^9}, {
   3.677480683816985*^9, 3.6774807692535543`*^9}, {3.677480842101676*^9, 
   3.677480870619289*^9}, {3.677480932300668*^9, 3.67748120267739*^9}, {
   3.6774814718624763`*^9, 3.677481471960284*^9}, {3.677481536536985*^9, 
   3.677481540529117*^9}, {3.677481600451899*^9, 3.6774816061230497`*^9}, {
   3.6774816577028227`*^9, 3.677481660196333*^9}, {3.677481892612976*^9, 
   3.677482058478986*^9}, {3.678001253027355*^9, 3.6780012765672073`*^9}, {
   3.678001504743305*^9, 3.678001663055344*^9}, {3.6780017418702097`*^9, 
   3.6780018922598047`*^9}, {3.6780021479347057`*^9, 3.678002149682254*^9}, {
   3.6780143068849897`*^9, 3.678014332370041*^9}, {3.678953460605392*^9, 
   3.678953464017552*^9}, {3.678953518771371*^9, 3.678953639829585*^9}, {
   3.678953669877248*^9, 3.678953670150268*^9}, {3.678953737256566*^9, 
   3.6789537434639683`*^9}, {3.678953778990597*^9, 3.678953807658643*^9}, {
   3.678953850221586*^9, 3.6789538820923862`*^9}, {3.6789539156606903`*^9, 
   3.678953919259837*^9}, {3.6789539582585287`*^9, 3.678953959465403*^9}, {
   3.678954109393743*^9, 3.678954177063386*^9}, {3.678954243222674*^9, 
   3.678954281074565*^9}, 3.678954312547988*^9, {3.6789543982879677`*^9, 
   3.678954408969564*^9}, {3.678954457915557*^9, 3.678954461911881*^9}, {
   3.678954535417246*^9, 3.678954608247645*^9}, {3.678954755255691*^9, 
   3.678954811213669*^9}, {3.678955392786972*^9, 3.678955456463702*^9}, {
   3.678955644797926*^9, 3.6789557680075207`*^9}, {3.67895579844685*^9, 
   3.67895581399867*^9}, {3.67895586148814*^9, 3.6789559393569202`*^9}, {
   3.678956113539865*^9, 3.678956272612838*^9}, {3.6789565350097857`*^9, 
   3.678956587097247*^9}, {3.678956626816759*^9, 3.6789567006793537`*^9}, {
   3.678956780144799*^9, 3.678956995225141*^9}, {3.678957040233032*^9, 
   3.6789570425762863`*^9}, 3.6789570757592077`*^9, {3.678957262051824*^9, 
   3.6789573204026937`*^9}, {3.678957354066128*^9, 3.678957393800531*^9}, {
   3.6789818875329037`*^9, 3.678981914137212*^9}, {3.678981950781493*^9, 
   3.678981984707629*^9}, {3.6789820600806437`*^9, 3.678982125662579*^9}, {
   3.678982171280273*^9, 3.678982200095059*^9}, {3.678982294533408*^9, 
   3.678982302550753*^9}, {3.6789825497166567`*^9, 3.6789825583473682`*^9}, {
   3.6789826058202972`*^9, 3.678982627546091*^9}, {3.678982668137574*^9, 
   3.678982682449251*^9}, {3.678982717978429*^9, 3.678982723903275*^9}, {
   3.6789827677279167`*^9, 3.678982988024721*^9}, {3.678983039124255*^9, 
   3.6789831404294767`*^9}, {3.678983692747114*^9, 3.6789837644578733`*^9}, {
   3.678984105613361*^9, 3.6789841181727333`*^9}, {3.678984151252224*^9, 
   3.678984379485737*^9}, {3.678984409876424*^9, 3.678984452898897*^9}, {
   3.678984494121881*^9, 3.6789846098312683`*^9}, {3.6789846463956842`*^9, 
   3.678984717434753*^9}, {3.678984806728507*^9, 3.678984825893474*^9}, {
   3.678984873714469*^9, 3.6789849293211603`*^9}, {3.678984989388094*^9, 
   3.678985003441474*^9}, {3.678985036226252*^9, 3.6789850588977413`*^9}, {
   3.6789851068439503`*^9, 3.678985108313346*^9}, {3.678985175982914*^9, 
   3.67898518556633*^9}, {3.678985221902403*^9, 3.6789852304930153`*^9}, {
   3.678985296995051*^9, 3.6789852980983763`*^9}, {3.678985335591793*^9, 
   3.678985501786487*^9}, 3.678985540719531*^9, {3.678985577499035*^9, 
   3.678985615846314*^9}, {3.6789856901102962`*^9, 3.678985783346323*^9}, {
   3.6789859774743433`*^9, 3.6789859791376123`*^9}, {3.678986066391285*^9, 
   3.678986068270133*^9}, {3.6789861327833023`*^9, 3.678986166169614*^9}, {
   3.678986260756674*^9, 3.67898627351508*^9}, {3.678986503947826*^9, 
   3.6789865325665493`*^9}, {3.678986694655551*^9, 3.678986718143194*^9}, {
   3.678986825652659*^9, 3.678986930849379*^9}, {3.6789871449383783`*^9, 
   3.6789871450874166`*^9}, {3.678987205979805*^9, 3.678987222049141*^9}, {
   3.67898726651404*^9, 3.678987305593493*^9}, {3.678987344997439*^9, 
   3.678987345286531*^9}, {3.6789873890031967`*^9, 3.6789874050666227`*^9}, {
   3.678987451678693*^9, 3.678987455759667*^9}, {3.678987571917549*^9, 
   3.678987576864517*^9}, {3.67898802474508*^9, 3.678988028992791*^9}, 
   3.678988068623645*^9, {3.678988517675097*^9, 3.678988547335958*^9}, 
   3.6789886240096397`*^9, {3.67898865857546*^9, 3.678988674365621*^9}, {
   3.678988745425055*^9, 3.678988813267632*^9}, {3.678988850023737*^9, 
   3.67898891383134*^9}, {3.678989213540423*^9, 3.67898922125006*^9}, {
   3.6789892713719873`*^9, 3.678989292012147*^9}, {3.678989322094143*^9, 
   3.678989404872505*^9}, {3.6789894444624157`*^9, 3.678989446663163*^9}, {
   3.678989523891657*^9, 3.678989551903974*^9}, {3.678991313674191*^9, 
   3.678991317510085*^9}, {3.678991622456461*^9, 3.678991632044561*^9}, {
   3.67899167911903*^9, 3.6789917799464283`*^9}, {3.678991914437269*^9, 
   3.678991915551587*^9}, {3.6789919574872427`*^9, 3.678991970662572*^9}, {
   3.6789921700779047`*^9, 3.678992184009328*^9}, {3.679028671182335*^9, 
   3.679028681036269*^9}, {3.679028891924426*^9, 3.679028896743401*^9}, 
   3.679029006049583*^9, {3.679029039525817*^9, 3.679029049052573*^9}, {
   3.679029212194792*^9, 3.679029213770509*^9}, {3.6790292684808693`*^9, 
   3.679029348135585*^9}, {3.6790295451398697`*^9, 3.6790295861616287`*^9}, {
   3.679031634791788*^9, 3.6790316671560163`*^9}, {3.679031714469387*^9, 
   3.6790317150736723`*^9}, {3.6792092163476467`*^9, 3.679209337936002*^9}, {
   3.679209396662362*^9, 3.6792094129200077`*^9}, {3.679305108068952*^9, 
   3.6793051096111393`*^9}, 3.679305188377152*^9, {3.679307716156098*^9, 
   3.6793077165844316`*^9}, 3.679307747891137*^9, {3.693571846937172*^9, 
   3.69357187956161*^9}},
 Background->GrayLevel[0.85]],

Cell[CellGroupData[{

Cell["Produce buttons", "Subsubsection",
 CellChangeTimes->{{3.679307620315707*^9, 3.679307623977148*^9}, 
   3.679308530627577*^9}],

Cell[BoxData[
 RowBox[{"Button", "[", 
  RowBox[{
   RowBox[{"Style", "[", 
    RowBox[{"\"\<Run Initialization Cells\>\"", ",", "14"}], "]"}], ",", 
   RowBox[{"FrontEndExecute", "[", 
    RowBox[{"FrontEndToken", "[", "\"\<EvaluateInitialization\>\"", 
     StyleBox["]", "Input"]}], 
    StyleBox["]", "Input"]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.679305158043602*^9, 3.6793051704735394`*^9}, {
  3.6793052043172007`*^9, 3.6793052647626953`*^9}, {3.6793053905206757`*^9, 
  3.679305395832602*^9}, {3.679305692979412*^9, 3.679305753330287*^9}, {
  3.6793074655712233`*^9, 3.679307484852755*^9}, {3.679307522749218*^9, 
  3.679307523296879*^9}, {3.679307837156122*^9, 3.679307845569149*^9}, {
  3.679307911345793*^9, 3.6793079351439333`*^9}, {3.679308103678286*^9, 
  3.679308106934473*^9}, {3.679308158536483*^9, 3.6793081671096*^9}, {
  3.679308300378512*^9, 3.6793083040891647`*^9}, {3.679308379075498*^9, 
  3.679308407889843*^9}},
 Background->GrayLevel[0.85]],

Cell[BoxData[
 RowBox[{"Button", "[", 
  RowBox[{
   RowBox[{"Style", "[", 
    RowBox[{"\"\<Open interface\>\"", ",", "14"}], "]"}], ",", 
   RowBox[{
    StyleBox["CellPrint", "Input"], 
    StyleBox["[", "Input"], "interface", "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.679305158043602*^9, 3.6793051704735394`*^9}, {
   3.6793052043172007`*^9, 3.6793052647626953`*^9}, {3.6793053905206757`*^9, 
   3.679305395832602*^9}, {3.679305692979412*^9, 3.679305753330287*^9}, {
   3.6793074655712233`*^9, 3.679307484852755*^9}, {3.679307522749218*^9, 
   3.679307523296879*^9}, {3.679307837156122*^9, 3.679307845569149*^9}, {
   3.679307911345793*^9, 3.6793079351439333`*^9}, {3.679308103678286*^9, 
   3.679308106934473*^9}, {3.679308158536483*^9, 3.6793081671096*^9}, {
   3.679308300378512*^9, 3.6793083040891647`*^9}, 3.6793084198679333`*^9},
 Background->GrayLevel[0.85]]
}, Closed]],

Cell[CellGroupData[{

Cell["Helping functions for interface", "Subsubsection",
 CellChangeTimes->{{3.6789922031055527`*^9, 3.678992206144491*^9}, {
  3.678992323894889*^9, 3.678992326637224*^9}}],

Cell["Numerical Bethe roots", "Text",
 CellChangeTimes->{{3.678991434966567*^9, 3.6789914461017237`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"NBR", "[", "yd_", "]"}], "[", "sol_", "]"}], "[", 
   RowBox[{"a_", ",", "j_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"NBR", "[", "yd", "]"}], "[", "sol", "]"}], "[", 
    RowBox[{"a", ",", "j"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"NSolve", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"YDDQ", "[", 
           RowBox[{"yd", ",", "0", ",", "0"}], "]"}], "\[LeftDoubleBracket]", 
          
          RowBox[{"sol", ",", 
           RowBox[{"a", "+", "1"}], ",", 
           RowBox[{"j", "+", "1"}]}], "\[RightDoubleBracket]"}], "\[Equal]", 
         "0"}], ",", "u", ",", 
        RowBox[{"WorkingPrecision", "\[Rule]", "10"}]}], "]"}], "/.", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"u", "\[Rule]", "r_"}], "}"}], "\[RuleDelayed]", "r"}]}], "//", 
     RowBox[{
      RowBox[{"Round", "[", 
       RowBox[{"#", ",", "0.00001"}], "]"}], "&"}]}], "//", 
    RowBox[{
     RowBox[{"Chop", "[", 
      RowBox[{"#", ",", "0.00001"}], "]"}], "&"}]}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.678990400922134*^9, 3.678990427826775*^9}, {
   3.6789904674591637`*^9, 3.678990524864869*^9}, {3.678990555533079*^9, 
   3.678990561572558*^9}, {3.678991024311952*^9, 3.678991100430666*^9}, {
   3.678991385493869*^9, 3.678991390901733*^9}, {3.678991540069049*^9, 
   3.678991549452942*^9}, {3.678992219212515*^9, 3.678992220049467*^9}, {
   3.679027336318091*^9, 3.679027345670327*^9}, {3.679027412484542*^9, 
   3.679027415844838*^9}, 3.679028017481988*^9, {3.67991286526938*^9, 
   3.679912867701646*^9}},
 Background->GrayLevel[0.85]],

Cell["Numerical Q-functions", "Text",
 CellChangeTimes->{{3.678991452411126*^9, 3.6789914627820673`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"NYDDQ", "[", "yd_", "]"}], "[", "sol_", "]"}], "[", 
   RowBox[{"a_", ",", "j_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"NYDDQ", "[", "yd", "]"}], "[", "sol", "]"}], "[", 
    RowBox[{"a", ",", "j"}], "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"YDDQ", "[", 
           RowBox[{"yd", ",", "0", ",", "0"}], "]"}], "\[LeftDoubleBracket]", 
          
          RowBox[{"sol", ",", 
           RowBox[{"a", "+", "1"}], ",", 
           RowBox[{"j", "+", "1"}]}], "\[RightDoubleBracket]"}], "//", 
         RowBox[{
          RowBox[{"N", "[", 
           RowBox[{"#", ",", "6"}], "]"}], "&"}]}], "//", 
        RowBox[{
         RowBox[{"CoefficientList", "[", 
          RowBox[{"#", ",", "u"}], "]"}], "&"}]}], "//", 
       RowBox[{
        RowBox[{"Round", "[", 
         RowBox[{"#", ",", "0.0001"}], "]"}], "&"}]}], "//", 
      RowBox[{
       RowBox[{"Chop", "[", 
        RowBox[{"#", ",", "0.00001"}], "]"}], "&"}]}], ")"}], "//", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"#", ".", 
       RowBox[{"Table", "[", 
        RowBox[{
         SuperscriptBox["u", "n"], ",", 
         RowBox[{"{", 
          RowBox[{"n", ",", "0", ",", 
           RowBox[{
            RowBox[{"Length", "[", "#", "]"}], "-", "1"}]}], "}"}]}], "]"}]}],
       "&"}], ")"}]}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.67898977500171*^9, 3.6789898045056753`*^9}, {
  3.6789898467220173`*^9, 3.678989854720623*^9}, {3.678989919688925*^9, 
  3.678989962293559*^9}, {3.678990095653789*^9, 3.678990109326853*^9}, {
  3.678990169072301*^9, 3.678990216750054*^9}, {3.6789902939514513`*^9, 
  3.678990317286599*^9}, {3.6789914046448717`*^9, 3.678991420017247*^9}, {
  3.6789914712624493`*^9, 3.678991487821946*^9}, {3.678991537054822*^9, 
  3.678991537413135*^9}, {3.6790273898371696`*^9, 3.679027395628895*^9}, {
  3.6790274390651283`*^9, 3.6790274401456633`*^9}, {3.6790277693134003`*^9, 
  3.679027798369041*^9}, {3.679027831335573*^9, 3.6790278346158133`*^9}, {
  3.679027867996141*^9, 3.6790278705705233`*^9}, {3.6790279119454117`*^9, 
  3.6790279173532963`*^9}, {3.6790279831199503`*^9, 3.679028002399382*^9}, {
  3.679912854175563*^9, 3.67991285455938*^9}},
 Background->GrayLevel[0.85]],

Cell["Zero-momentum condition & Energy [maybe just momentum?]", "Text",
 CellChangeTimes->{{3.677481837570733*^9, 3.677481858720573*^9}, {
  3.678000755897395*^9, 3.678000775271265*^9}, {3.678000840416486*^9, 
  3.6780008435368443`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"strongZMC", "[", "Q_", "]"}], ":=", 
  RowBox[{"Limit", "[", 
   RowBox[{
    FractionBox[
     RowBox[{"(", 
      RowBox[{"Q", "/.", 
       RowBox[{"u", "\[Rule]", 
        RowBox[{"u", "+", 
         FractionBox["I", "2"]}]}]}], ")"}], 
     RowBox[{"(", 
      RowBox[{"Q", "/.", 
       RowBox[{"u", "\[Rule]", 
        RowBox[{"u", "-", 
         FractionBox["I", "2"]}]}]}], ")"}]], ",", 
    RowBox[{"u", "\[Rule]", "0"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Qto\[CapitalDelta]", "[", "QQQ_", "]"}], ":=", 
  RowBox[{"Limit", "[", 
   RowBox[{
    RowBox[{"2", " ", "I", " ", 
     RowBox[{"D", "[", 
      RowBox[{
       FractionBox[
        RowBox[{"QQQ", "/.", 
         RowBox[{"u", "\[Rule]", 
          RowBox[{"u", "+", 
           FractionBox["I", "2"]}]}]}], 
        RowBox[{"QQQ", "/.", 
         RowBox[{"u", "\[Rule]", 
          RowBox[{"u", "-", 
           FractionBox["I", "2"]}]}]}]], ",", "u"}], "]"}]}], ",", 
    RowBox[{"u", "\[Rule]", "0"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NQto\[CapitalDelta]", "[", "QQQ_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Limit", "[", 
    RowBox[{
     RowBox[{"2", " ", "I", " ", 
      RowBox[{"D", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"QQQ", "/.", 
          RowBox[{"u", "\[Rule]", 
           RowBox[{"u", "+", 
            FractionBox["I", "2"]}]}]}], 
         RowBox[{"QQQ", "/.", 
          RowBox[{"u", "\[Rule]", 
           RowBox[{"u", "-", 
            FractionBox["I", "2"]}]}]}]], ",", "u"}], "]"}]}], ",", 
     RowBox[{"u", "\[Rule]", "0.000"}]}], "]"}], "//", 
   "Chop"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NstrongZMC", "[", "Q_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Limit", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"(", 
       RowBox[{"Q", "/.", 
        RowBox[{"u", "\[Rule]", 
         RowBox[{"u", "+", 
          FractionBox["I", "2"]}]}]}], ")"}], 
      RowBox[{"(", 
       RowBox[{"Q", "/.", 
        RowBox[{"u", "\[Rule]", 
         RowBox[{"u", "-", 
          FractionBox["I", "2"]}]}]}], ")"}]], ",", 
     RowBox[{"u", "\[Rule]", "0.000"}]}], "]"}], "//", "Chop"}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.6714628838472013`*^9, 3.6714629531302643`*^9}, {
  3.677480637066353*^9, 3.677480637226245*^9}, {3.677480822131734*^9, 
  3.677480835435172*^9}, {3.677481337343212*^9, 3.677481343093265*^9}},
 Background->GrayLevel[0.85]]
}, Closed]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Alternative: su(N|M) distinguished Q-functions", "Section",
 CellChangeTimes->{{3.677996922797941*^9, 3.6779969754031467`*^9}, {
  3.677998409842353*^9, 3.677998413625113*^9}}],

Cell[CellGroupData[{

Cell["Algorithm", "Subsection",
 CellChangeTimes->{{3.677997015039339*^9, 3.677997018576256*^9}}],

Cell[TextData[{
 "Input:\n\n\[Lambda]: \[OpenCurlyDoubleQuote]bosonic\[CloseCurlyDoubleQuote] \
weights \t\t\t\t\t\t\t[format: ",
 Cell[BoxData[
  FormBox[
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["\[Lambda]", "1"], ",", 
     SubscriptBox["\[Lambda]", "2"], ",", "...", ",", 
     SubscriptBox["\[Lambda]", "N"]}], "}"}], TraditionalForm]]],
 "]\n\[Nu]: \[OpenCurlyDoubleQuote]fermionic\[CloseCurlyDoubleQuote] weights \
\t\t\t\t\t\t\t[format: ",
 Cell[BoxData[
  FormBox[
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["\[Nu]", "1"], ",", 
     SubscriptBox["\[Nu]", "2"], ",", "...", ",", 
     SubscriptBox["\[Nu]", "M"]}], "}"}], TraditionalForm]]],
 "]\npath: the grading that the weights are given with respect to \t\t\
[format: ",
 Cell[BoxData[
  FormBox[
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["d", "1"], ",", 
     SubscriptBox["d", "2"], ",", "...", ",", " ", 
     SubscriptBox["d", "N"]}]}], TraditionalForm]]],
 "}, where ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["d", "j"], TraditionalForm]]],
 " is the number of fermionic \n\t\t\t\t\t\t\t\t\toscillators coming before \
the ",
 Cell[BoxData[
  FormBox["j", TraditionalForm]]],
 "\[CloseCurlyQuote]th bosonic oscillator in the grading]"
}], "Text",
 CellChangeTimes->{{3.677997022904517*^9, 3.677997092577298*^9}, {
  3.6779976282582693`*^9, 3.67799787008459*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"DQ", "[", 
   RowBox[{"\[Lambda]_", ",", "\[Nu]_", ",", "path_", ",", 
    RowBox[{"quiet_:", "0"}]}], "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "antipath", ",", "\[Lambda]\[Lambda]", ",", "\[Nu]\[Nu]", ",", "Qpower", 
      ",", "q", ",", "f", ",", "Q", ",", "allPer", ",", "B", ",", "F", ",", 
      "allPath", ",", "totalqpow", ",", "bestpath", ",", "bestpathpowers", 
      ",", "wrtDynkinPath", ",", "toMonic", ",", "QQ", ",", "zeromomentum", 
      ",", "alleqs", ",", "allvars", ",", "sols", ",", "\[CapitalDelta]s", 
      ",", "ZMCs", ",", "eqQQ", ",", "L"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"L", "=", 
      RowBox[{"Plus", "@@", 
       RowBox[{"Join", "[", 
        RowBox[{"\[Lambda]", ",", "\[Nu]"}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{
      "Getting", " ", "\[Lambda]", " ", "and", " ", "\[Nu]", " ", "along", 
       " ", "any", " ", "path"}], " ", "*)"}], "\[IndentingNewLine]", 
     RowBox[{"antipath", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Length", "[", 
         RowBox[{"Select", "[", 
          RowBox[{"path", ",", 
           RowBox[{
            RowBox[{"#", "<", "i"}], "&"}]}], "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", 
          RowBox[{"Length", "[", "\[Nu]", "]"}]}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"\[Lambda]\[Lambda]", "[", 
       RowBox[{"a_", ",", "j_"}], "]"}], ":=", 
      RowBox[{
       RowBox[{
       "\[Lambda]", "\[LeftDoubleBracket]", "a", "\[RightDoubleBracket]"}], 
       "-", "j", "+", 
       RowBox[{
       "path", "\[LeftDoubleBracket]", "a", "\[RightDoubleBracket]"}]}]}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"\[Nu]\[Nu]", "[", 
       RowBox[{"a_", ",", "j_"}], "]"}], ":=", 
      RowBox[{
       RowBox[{
       "\[Nu]", "\[LeftDoubleBracket]", "j", "\[RightDoubleBracket]"}], "-", 
       "a", "+", 
       RowBox[{
       "antipath", "\[LeftDoubleBracket]", "j", "\[RightDoubleBracket]"}]}]}],
      ";", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"asymptotic", " ", "powers", " ", "of", " ", "Q"}], "-", 
       "functions"}], "*)"}], " ", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"Notation", ":", " ", 
        SubscriptBox["Q", 
         RowBox[{"A", "|", "J"}]]}], " ", "=", " ", 
       RowBox[{"Q", "[", 
        RowBox[{
         RowBox[{"|", "A", "|"}], ",", 
         RowBox[{"|", "J", "|"}]}], "]"}]}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Qpower", "[", 
       RowBox[{"a_", ",", "i_"}], "]"}], ":=", 
      RowBox[{
       RowBox[{"Qpower", "[", 
        RowBox[{"a", ",", "i"}], "]"}], "=", 
       RowBox[{"L", "-", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{"\[Lambda]\[Lambda]", "[", 
           RowBox[{"aa", ",", "0"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"aa", ",", "1", ",", "a"}], "}"}]}], "]"}], "-", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{"\[Nu]\[Nu]", "[", 
           RowBox[{"a", ",", "ii"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"ii", ",", "i"}], "}"}]}], "]"}]}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{
      "Choosing", " ", "past", " ", "with", " ", "least", " ", "roots"}], " ",
       "*)"}], "\[IndentingNewLine]", 
     RowBox[{"allPer", "=", 
      RowBox[{
       RowBox[{"Join", "[", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{"F", ",", 
           RowBox[{"Length", "[", "\[Nu]", "]"}]}], "]"}], ",", 
         RowBox[{"Table", "[", 
          RowBox[{"B", ",", 
           RowBox[{"Length", "[", "\[Lambda]", "]"}]}], "]"}]}], "]"}], "//", 
       "Permutations"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"allPath", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"#", "/.", 
          RowBox[{"list_", "\[RuleDelayed]", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"Sum", "[", 
                RowBox[{
                 RowBox[{"If", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    "list", "\[LeftDoubleBracket]", "j", 
                    "\[RightDoubleBracket]"}], "===", "B"}], ",", "1", ",", 
                   "0"}], "]"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"j", ",", "1", ",", "k"}], "}"}]}], "]"}], ",", 
               RowBox[{"Sum", "[", 
                RowBox[{
                 RowBox[{"If", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    "list", "\[LeftDoubleBracket]", "j", 
                    "\[RightDoubleBracket]"}], "===", "F"}], ",", "1", ",", 
                   "0"}], "]"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"j", ",", "1", ",", "k"}], "}"}]}], "]"}]}], "}"}], 
             ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", "0", ",", 
               RowBox[{
                RowBox[{"Length", "[", "\[Lambda]", "]"}], "+", 
                RowBox[{"Length", "[", "\[Nu]", "]"}]}]}], "}"}]}], "]"}]}]}],
          ")"}], "&"}], "/@", "allPer"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"totalqpow", "=", 
      RowBox[{"Plus", "@@@", 
       RowBox[{"Map", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"Qpower", "[", 
            RowBox[{"Sequence", "@@", "#"}], "]"}], ")"}], "&"}], ",", 
         "allPath", ",", 
         RowBox[{"{", "2", "}"}]}], "]"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"bestpath", "=", 
      RowBox[{"allPath", "\[LeftDoubleBracket]", 
       RowBox[{"Sequence", "@@", 
        RowBox[{
         RowBox[{"Position", "[", 
          RowBox[{"totalqpow", ",", 
           RowBox[{"Min", "[", "totalqpow", "]"}]}], "]"}], 
         "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
       "\[RightDoubleBracket]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"bestpathpowers", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Qpower", "[", 
          RowBox[{"Sequence", "@@", "#"}], "]"}], ")"}], "&"}], "/@", 
       RowBox[{"bestpath", "\[LeftDoubleBracket]", 
        RowBox[{";;", 
         RowBox[{"-", "2"}]}], "\[RightDoubleBracket]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"Quiet", "\[Equal]", "0"}], ",", 
       RowBox[{"Print", "[", 
        RowBox[{"\"\<Bethe roots on chosen path: \>\"", "<>", 
         RowBox[{"ToString", "[", 
          RowBox[{"bestpathpowers", "\[LeftDoubleBracket]", 
           RowBox[{"2", ";;"}], "\[RightDoubleBracket]"}], "]"}]}], "]"}], 
       ",", "Null"}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{"ansatz", " ", "for", " ", 
       RowBox[{"Q", "'"}], "s"}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Q", "[", "0", "]"}], "[", "0", "]"}], "[", "u_", "]"}], ":=", 
      SuperscriptBox["u", "L"]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Q", "[", "a_", "]"}], "[", "i_", "]"}], "[", "u_", "]"}], ":=", 
      RowBox[{"Block", "[", 
       RowBox[{
        RowBox[{"{", "p", "}"}], ",", 
        RowBox[{
         RowBox[{"p", "=", 
          RowBox[{"Qpower", "[", 
           RowBox[{"a", ",", "i"}], "]"}]}], ";", 
         RowBox[{
          SuperscriptBox["u", "p"], "+", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"c", "[", "a", "]"}], "[", "i", "]"}], "[", "k", "]"}], 
             SuperscriptBox["u", "k"]}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", "0", ",", 
              RowBox[{"p", "-", "1"}]}], "}"}]}], "]"}]}]}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Q", "[", "a", "]"}], "[", "i", "]"}], "[", "u", "]"}], ",", 
       
       RowBox[{"{", 
        RowBox[{"a", ",", "0", ",", 
         RowBox[{"Length", "[", "\[Lambda]", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", 
         RowBox[{"Length", "[", "\[Nu]", "]"}]}], "}"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", " ", "ALGORITHM", " ", "*)"}], "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"wrtDynkinPath", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"a_", ",", "i_"}], "}"}], ",", "PATH_"}], "]"}], ":=", 
      RowBox[{"Which", "[", 
       RowBox[{
        RowBox[{"MemberQ", "[", 
         RowBox[{"PATH", ",", 
          RowBox[{"{", 
           RowBox[{"a", ",", "i"}], "}"}]}], "]"}], ",", "\"\<On\>\"", ",", 
        RowBox[{
         RowBox[{"i", "-", 
          RowBox[{"Max", "@@", 
           RowBox[{"Cases", "[", 
            RowBox[{"PATH", ",", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"a", ",", "x_"}], "}"}], "\[RuleDelayed]", "x"}]}], 
            "]"}]}]}], ">", "0"}], ",", "\"\<Above\>\"", ",", "True", ",", 
        "\"\<Below\>\""}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"toMonic", "[", "inp_", "]"}], ":=", 
      RowBox[{"Collect", "[", 
       RowBox[{
        FractionBox["inp", 
         RowBox[{"Coefficient", "[", 
          RowBox[{"inp", ",", "u", ",", 
           RowBox[{"Exponent", "[", 
            RowBox[{"inp", ",", "u"}], "]"}]}], "]"}]], ",", "u", ",", 
        "Simplify"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"QQ", "[", "a_", "]"}], "[", "i_", "]"}], "[", 
       RowBox[{"sh_:", "0"}], "]"}], ":=", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"QQ", "[", "a", "]"}], "[", "i", "]"}], "[", "sh", "]"}], 
       "=", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"sh", "==", "0"}], ",", "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"MemberQ", "[", 
            RowBox[{
             RowBox[{"Join", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"{", 
                 RowBox[{"0", ",", "0"}], "}"}], "}"}], ",", "bestpath"}], 
              "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"a", ",", "i"}], "}"}]}], "]"}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{"Q", "[", "a", "]"}], "[", "i", "]"}], "[", "u", "]"}], 
           ",", 
           RowBox[{"Block", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"tmp", ",", "num", ",", "den"}], "}"}], ",", 
             "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"tmp", "=", 
               RowBox[{
                RowBox[{"Which", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"wrtDynkinPath", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"a", ",", "i"}], "}"}], ",", "bestpath"}], "]"}], 
                   "\[Equal]", "\"\<Above\>\""}], ",", 
                  FractionBox[
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"QQ", "[", 
                    RowBox[{"a", "+", "1"}], "]"}], "[", "i", "]"}], "[", 
                    RowBox[{"+", "1"}], "]"}], 
                    RowBox[{
                    RowBox[{
                    RowBox[{"QQ", "[", "a", "]"}], "[", 
                    RowBox[{"i", "-", "1"}], "]"}], "[", 
                    RowBox[{"-", "1"}], "]"}]}], "-", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"QQ", "[", 
                    RowBox[{"a", "+", "1"}], "]"}], "[", "i", "]"}], "[", 
                    RowBox[{"-", "1"}], "]"}], 
                    RowBox[{
                    RowBox[{
                    RowBox[{"QQ", "[", "a", "]"}], "[", 
                    RowBox[{"i", "-", "1"}], "]"}], "[", 
                    RowBox[{"+", "1"}], "]"}]}]}], 
                   RowBox[{
                    RowBox[{
                    RowBox[{"QQ", "[", 
                    RowBox[{"a", "+", "1"}], "]"}], "[", 
                    RowBox[{"i", "-", "1"}], "]"}], "[", "0", "]"}]], ",", 
                  RowBox[{
                   RowBox[{"wrtDynkinPath", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"a", ",", "i"}], "}"}], ",", "bestpath"}], "]"}], 
                   "\[Equal]", "\"\<Below\>\""}], ",", 
                  FractionBox[
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"QQ", "[", 
                    RowBox[{"a", "-", "1"}], "]"}], "[", "i", "]"}], "[", 
                    RowBox[{"+", "1"}], "]"}], 
                    RowBox[{
                    RowBox[{
                    RowBox[{"QQ", "[", "a", "]"}], "[", 
                    RowBox[{"i", "+", "1"}], "]"}], "[", 
                    RowBox[{"-", "1"}], "]"}]}], "-", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"QQ", "[", 
                    RowBox[{"a", "-", "1"}], "]"}], "[", "i", "]"}], "[", 
                    RowBox[{"-", "1"}], "]"}], 
                    RowBox[{
                    RowBox[{
                    RowBox[{"QQ", "[", "a", "]"}], "[", 
                    RowBox[{"i", "+", "1"}], "]"}], "[", 
                    RowBox[{"+", "1"}], "]"}]}]}], 
                   RowBox[{
                    RowBox[{
                    RowBox[{"QQ", "[", 
                    RowBox[{"a", "-", "1"}], "]"}], "[", 
                    RowBox[{"i", "+", "1"}], "]"}], "[", "0", "]"}]], ",", 
                  "True", ",", 
                  RowBox[{
                   RowBox[{
                   "Print", "[", "\"\<Problem with solving fermionic QQ\>\"", 
                    "]"}], ";", 
                   RowBox[{"Abort", "[", "]"}], ";"}]}], "]"}], "//", 
                "Factor"}]}], ";", "\[IndentingNewLine]", 
              RowBox[{"num", "=", 
               RowBox[{"Numerator", "[", "tmp", "]"}]}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"den", "=", 
               RowBox[{"Denominator", "[", "tmp", "]"}]}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"(*", " ", 
               RowBox[{
               "next", " ", "line", " ", "produces", " ", "an", " ", 
                "equivalent", " ", "of", " ", "Bethe", " ", "equation"}], " ",
                "*)"}], "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{
                RowBox[{"eqQQ", "[", "a", "]"}], "[", "i", "]"}], "=", 
               RowBox[{"CoefficientList", "[", 
                RowBox[{
                 RowBox[{"PolynomialRemainder", "[", 
                  RowBox[{"num", ",", "den", ",", "u"}], "]"}], ",", "u"}], 
                "]"}]}], ";", "\[IndentingNewLine]", 
              RowBox[{"(*", " ", 
               RowBox[{
                RowBox[{
                 RowBox[{"assuming", " ", "remainder"}], "=", "0"}], ",", " ", 
                RowBox[{
                 RowBox[{"i", ".", "e", ".", " ", "Bethe"}], " ", "equation", 
                 " ", "is", " ", "satisfied"}], ",", " ", 
                RowBox[{
                 RowBox[{
                 "the", " ", "next", " ", "line", " ", "produces", " ", "Q"}],
                  "-", "function"}]}], " ", "*)"}], "\[IndentingNewLine]", 
              RowBox[{"toMonic", "@", 
               RowBox[{"PolynomialQuotient", "[", 
                RowBox[{"num", ",", "den", ",", "u"}], "]"}]}]}]}], 
            "\[IndentingNewLine]", "]"}]}], "]"}], ",", "\[IndentingNewLine]", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"QQ", "[", "a", "]"}], "[", "i", "]"}], "[", "0", "]"}], 
           "/.", 
           RowBox[{"u", "\[Rule]", 
            RowBox[{"u", "+", 
             RowBox[{
              FractionBox["\[ImaginaryI]", "2"], "sh"}]}]}]}], ")"}]}], 
        "]"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"QQ", "[", "a", "]"}], "[", "i", "]"}], "[", "0", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "0", ",", 
         RowBox[{"Length", "[", "\[Lambda]", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", 
         RowBox[{"Length", "[", "\[Nu]", "]"}]}], "}"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{"all", " ", "constraints"}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{"alleqs", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"MemberQ", "[", 
               RowBox[{"bestpath", ",", 
                RowBox[{"{", 
                 RowBox[{"a", ",", "b"}], "}"}]}], "]"}], ",", 
              RowBox[{"{", "}"}], ",", 
              RowBox[{
               RowBox[{"eqQQ", "[", "a", "]"}], "[", "b", "]"}]}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"a", ",", "0", ",", 
              RowBox[{"Length", "[", "\[Lambda]", "]"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"b", ",", "0", ",", 
              RowBox[{"Length", "[", "\[Nu]", "]"}]}], "}"}]}], "]"}], "//", 
          "Flatten"}], "]"}], "//", "Sort"}], "//", "Factor"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{"all", " ", "variables"}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{"allvars", "=", 
      RowBox[{
       RowBox[{"Extract", "[", 
        RowBox[{"alleqs", ",", 
         RowBox[{"Position", "[", 
          RowBox[{"alleqs", ",", 
           RowBox[{
            RowBox[{
             RowBox[{"c", "[", "_", "]"}], "[", "_", "]"}], "[", "_", "]"}]}],
           "]"}]}], "]"}], "//", "Union"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"(*", "solutions", "*)"}], "\[IndentingNewLine]", 
     RowBox[{"sols", "=", 
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{"alleqs", "\[Equal]", "0"}], ",", "allvars"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"Quiet", "\[Equal]", "0"}], ",", 
       RowBox[{"Print", "[", 
        RowBox[{
         RowBox[{"ToString", "[", 
          RowBox[{"Length", "[", "sols", "]"}], "]"}], "<>", 
         "\"\< solution(s)\>\""}], "]"}], ",", "Null"}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{"generate", " ", "all", " ", "distinguished", " ", 
       RowBox[{"QQ", "'"}], "s"}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"QQ", "[", "a", "]"}], "[", "i", "]"}], "[", "0", "]"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"a", ",", "0", ",", 
          RowBox[{"Length", "[", "\[Lambda]", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "0", ",", 
          RowBox[{"Length", "[", "\[Nu]", "]"}]}], "}"}]}], "]"}], "/.", 
      "sols"}]}]}], 
   RowBox[{"(*", 
    RowBox[{"//", "Simplify"}], "*)"}], "\[IndentingNewLine]", 
   "]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.67290670417406*^9, 3.672906786141*^9}, {
   3.672906919274838*^9, 3.672906921107081*^9}, {3.672907029762817*^9, 
   3.672907082762742*^9}, {3.672907128281205*^9, 3.672907169491927*^9}, {
   3.67290722846469*^9, 3.672907256489532*^9}, {3.67290768287576*^9, 
   3.67290770563692*^9}, {3.67290780171106*^9, 3.672907845501759*^9}, {
   3.67290792277386*^9, 3.6729079254459343`*^9}, {3.672907998807061*^9, 
   3.6729081338650627`*^9}, {3.672908169386622*^9, 3.672908275147252*^9}, {
   3.672908324198876*^9, 3.672908398960891*^9}, {3.672908444419139*^9, 
   3.672908450489452*^9}, {3.6729086003430157`*^9, 3.6729086032704277`*^9}, {
   3.672908655051694*^9, 3.6729087180559464`*^9}, {3.6729090739808283`*^9, 
   3.672909074163719*^9}, {3.67290913436043*^9, 3.672909214945388*^9}, {
   3.67290926803878*^9, 3.672909311206514*^9}, {3.672909350165284*^9, 
   3.67290935460471*^9}, {3.6729094021800413`*^9, 3.672909402900277*^9}, {
   3.672909486878916*^9, 3.6729095768304987`*^9}, {3.6729096238826857`*^9, 
   3.672909671116685*^9}, {3.67290975447293*^9, 3.67290985496836*^9}, {
   3.672909935422974*^9, 3.672909980268902*^9}, {3.672910121022849*^9, 
   3.672910121221952*^9}, {3.672910226276946*^9, 3.672910231586574*^9}, {
   3.672910432279016*^9, 3.67291047864552*^9}, {3.6729105676278877`*^9, 
   3.672910683132958*^9}, {3.672910876126302*^9, 3.672910904232326*^9}, 
   3.672910971706856*^9, {3.6729110079798098`*^9, 3.6729110083892603`*^9}, {
   3.6729110799435387`*^9, 3.672911133648127*^9}, {3.6729111705595007`*^9, 
   3.6729113116053658`*^9}, {3.672911359971313*^9, 3.6729114186361923`*^9}, {
   3.672911468768808*^9, 3.672911484248365*^9}, {3.672911516518614*^9, 
   3.6729115256693993`*^9}, {3.672911558447529*^9, 3.6729116697440243`*^9}, {
   3.6729117737149773`*^9, 3.672911791129621*^9}, {3.672911846283737*^9, 
   3.672911871875492*^9}, {3.6729119165188837`*^9, 3.6729119208128967`*^9}, {
   3.672912001196917*^9, 3.6729120060744543`*^9}, {3.672912085693976*^9, 
   3.6729120940466948`*^9}, {3.672912250826065*^9, 3.6729122860804577`*^9}, {
   3.6729123172233257`*^9, 3.672912348470695*^9}, {3.6729124698468657`*^9, 
   3.672912473213789*^9}, {3.67291376089725*^9, 3.672913774112214*^9}, {
   3.673586974799765*^9, 3.673586998586792*^9}, {3.673587242417466*^9, 
   3.67358725315196*^9}, {3.6735872943863297`*^9, 3.673587363853825*^9}, {
   3.673587586899044*^9, 3.673587600338684*^9}, {3.673587667277286*^9, 
   3.673587693212008*^9}, {3.673587828967744*^9, 3.6735878328420362`*^9}, {
   3.673587933908339*^9, 3.673588018603189*^9}, {3.6735880669301777`*^9, 
   3.673588070498579*^9}, {3.673588152807658*^9, 3.673588159000063*^9}, {
   3.6735881968054447`*^9, 3.673588260930305*^9}, {3.673588362275991*^9, 
   3.673588365098037*^9}, {3.673588430097639*^9, 3.673588490593156*^9}, 
   3.673588595565761*^9, {3.673588791217304*^9, 3.673588792633807*^9}, {
   3.673589286831249*^9, 3.673589308006839*^9}, {3.673589347979961*^9, 
   3.673589385069585*^9}, {3.673589545614436*^9, 3.6735895730106792`*^9}, {
   3.673614348777298*^9, 3.6736143524967318`*^9}, {3.677997276151808*^9, 
   3.6779972953503637`*^9}, {3.677997485984233*^9, 3.677997504663877*^9}, {
   3.6779979083259163`*^9, 3.6779979089935226`*^9}, {3.6779993656732388`*^9, 
   3.677999462423924*^9}, {3.678000596289527*^9, 3.678000606459115*^9}},
 Background->GrayLevel[0.85]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MatrixForm", "/@", 
  RowBox[{"DQ", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"2", ",", "2"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.677997564508757*^9, 3.677997579416828*^9}, {
  3.677999838403163*^9, 3.6779998643750067`*^9}}],

Cell[CellGroupData[{

Cell[BoxData["\<\"Bethe roots on chosen path: {2, 0, 0}\"\>"], "Print",
 CellChangeTimes->{
  3.67799758030793*^9, 3.677997922807041*^9, {3.6779994361454067`*^9, 
   3.6779994670180807`*^9}, 3.6779995003301277`*^9, {3.6779998419764433`*^9, 
   3.6779998650884457`*^9}}],

Cell[BoxData["\<\"2 solution(s)\"\>"], "Print",
 CellChangeTimes->{
  3.67799758030793*^9, 3.677997922807041*^9, {3.6779994361454067`*^9, 
   3.6779994670180807`*^9}, 3.6779995003301277`*^9, {3.6779998419764433`*^9, 
   3.677999865097179*^9}}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        SuperscriptBox["u", "4"], 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "12"]}], "+", 
         SuperscriptBox["u", "2"]}], "1"},
       {
        RowBox[{
         FractionBox["1", "4"], "+", 
         SuperscriptBox["u", "2"]}], "u", "1"},
       {"1", "1", "1"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        SuperscriptBox["u", "4"], 
        RowBox[{
         FractionBox["1", "4"], "+", 
         SuperscriptBox["u", "2"]}], "1"},
       {
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "12"]}], "+", 
         SuperscriptBox["u", "2"]}], "u", "1"},
       {"1", "1", "1"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], "}"}]], "Output",
 CellChangeTimes->{
  3.677997581102276*^9, 3.677997922817995*^9, {3.677999436928108*^9, 
   3.677999467034718*^9}, 3.677999500349324*^9, {3.677999841993599*^9, 
   3.677999865105975*^9}}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Comparison of solution multiplicity for different algebras", \
"Subsection",
 CellChangeTimes->{
  3.6779987618592443`*^9, {3.677998858270403*^9, 3.6779988782777567`*^9}, {
   3.677999273689451*^9, 3.67799930807918*^9}, 3.67799934508029*^9}],

Cell["\<\
Display Young diagram, number of solutions expected, table of algebras and \
number of excess solutions for all Young diagrams of given length\
\>", "Text",
 CellChangeTimes->{{3.677999309157255*^9, 3.677999342280219*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"allalg", "[", "yd_", "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"algs", ",", "mul"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"algs", "=", 
      RowBox[{"algebras", "[", "yd", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"mul", "=", 
      RowBox[{"mult", "[", "yd", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{
           "algs", "\[LeftDoubleBracket]", "k", "\[RightDoubleBracket]"}], "/.", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"a_", ",", "b_"}], "}"}], "\[RuleDelayed]", 
            RowBox[{"Style", "[", 
             RowBox[{
              RowBox[{"a", "|", "b"}], ",", "Gray", ",", "Bold"}], "]"}]}]}], 
          ",", 
          RowBox[{
           RowBox[{
            RowBox[{"Length", "[", 
             RowBox[{"DQ", "[", 
              RowBox[{
               RowBox[{"Sequence", "@@", 
                RowBox[{
                 RowBox[{"weights", "[", "yd", "]"}], "[", 
                 RowBox[{
                 "algs", "\[LeftDoubleBracket]", "k", 
                  "\[RightDoubleBracket]"}], "]"}]}], ",", 
               RowBox[{"Table", "[", 
                RowBox[{"0", ",", 
                 RowBox[{"algs", "\[LeftDoubleBracket]", 
                  RowBox[{"k", ",", "1"}], "\[RightDoubleBracket]"}]}], "]"}],
                ",", "1"}], "]"}], 
             StyleBox["]", "Input"]}], "-", "mul"}], "//", 
           RowBox[{
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"#", "\[Equal]", "0"}], ",", 
              RowBox[{"Style", "[", 
               RowBox[{"#", ",", "Green", ",", "Bold"}], "]"}], ",", 
              RowBox[{"Style", "[", 
               RowBox[{"#", ",", "Red"}], "]"}]}], "]"}], "&"}]}]}], "}"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", 
          RowBox[{"Length", "[", "algs", "]"}]}], "}"}]}], "]"}], "//", 
      "MatrixForm"}]}]}], "\[IndentingNewLine]", 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"allYD", "[", "L_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"drawYD", "[", "#", "]"}], ",", 
        RowBox[{"Style", "[", 
         RowBox[{
          RowBox[{"mult", "[", "#", "]"}], ",", "Blue", ",", "Bold"}], "]"}], 
        ",", 
        RowBox[{"allalg", "[", "#", "]"}]}], "}"}], "&"}], "/@", 
     RowBox[{"YD", "[", "L", "]"}]}], "//", "Transpose"}], "//", 
   "Grid"}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.675837882978346*^9, 3.675837966101475*^9}, {
   3.675838019476013*^9, 3.675838059301292*^9}, {3.6758381448018103`*^9, 
   3.675838193521686*^9}, {3.675838223544903*^9, 3.675838313411469*^9}, {
   3.675838465335211*^9, 3.67583856415809*^9}, {3.6758385959652357`*^9, 
   3.675838602678048*^9}, {3.675838643431672*^9, 3.6758387274173317`*^9}, 
   3.6758505758636837`*^9, {3.675850845447365*^9, 3.675850864745161*^9}, {
   3.676626827980403*^9, 3.676626970680049*^9}, {3.676627048098545*^9, 
   3.6766270791979103`*^9}, {3.676627125427112*^9, 3.676627164852234*^9}, {
   3.676627199135874*^9, 3.67662723787674*^9}, {3.676627305882618*^9, 
   3.6766273327712517`*^9}, {3.676627478987618*^9, 3.6766276032306843`*^9}, {
   3.676627635405374*^9, 3.676627664172085*^9}, {3.6766279345055923`*^9, 
   3.676627981751824*^9}, {3.676628031991383*^9, 3.676628066933597*^9}, {
   3.67662904041465*^9, 3.6766290531588793`*^9}, {3.676629376183139*^9, 
   3.676629400803864*^9}, {3.677998915824149*^9, 3.677998993294714*^9}, {
   3.677999052307129*^9, 3.677999092635674*^9}, {3.677999231064705*^9, 
   3.677999247991725*^9}, {3.677999507188311*^9, 3.677999509227944*^9}, {
   3.677999563259966*^9, 3.6779995879285307`*^9}, {3.677999624371752*^9, 
   3.677999653057569*^9}},
 Background->GrayLevel[0.85]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"allYD", "[", "1", "]"}]], "Input",
 CellChangeTimes->{{3.677999008678406*^9, 3.677999018095602*^9}}],

Cell[BoxData[
 TagBox[GridBox[{
    {
     GraphicsBox[
      {GrayLevel[1], EdgeForm[Thickness[Large]], RectangleBox[{0, 0}]},
      ImageSize->{30, 30}]},
    {
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 0, 1]]},
    {
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          StyleBox[
           RowBox[{"1", "|", "1"}],
           StripOnInput->False,
           LineColor->GrayLevel[0.5],
           FrontFaceColor->GrayLevel[0.5],
           BackFaceColor->GrayLevel[0.5],
           GraphicsColor->GrayLevel[0.5],
           FontWeight->Bold,
           FontColor->GrayLevel[0.5]], 
          StyleBox["0",
           StripOnInput->False,
           LineColor->RGBColor[0, 1, 0],
           FrontFaceColor->RGBColor[0, 1, 0],
           BackFaceColor->RGBColor[0, 1, 0],
           GraphicsColor->RGBColor[0, 1, 0],
           FontWeight->Bold,
           FontColor->RGBColor[0, 1, 0]]}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
          "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]}
   },
   AutoDelete->False,
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Grid"]], "Output",
 CellChangeTimes->{
  3.677999019521494*^9, {3.677999069259988*^9, 3.677999093893011*^9}, 
   3.677999249470077*^9, 3.677999513215908*^9, {3.677999566590444*^9, 
   3.677999589062344*^9}, {3.67799962764858*^9, 3.6779996544323387`*^9}, 
   3.678950960200095*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"allYD", "[", "2", "]"}]], "Input",
 CellChangeTimes->{{3.67799909951607*^9, 3.67799909958072*^9}}],

Cell[BoxData[
 TagBox[GridBox[{
    {
     GraphicsBox[
      {GrayLevel[1], EdgeForm[Thickness[Large]], RectangleBox[{0, 0}], 
       RectangleBox[{1, 0}]},
      ImageSize->{60, 30}], 
     GraphicsBox[
      {GrayLevel[1], EdgeForm[Thickness[Large]], RectangleBox[{0, 0}], 
       RectangleBox[{0, 1}]},
      ImageSize->{30, 60}]},
    {
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 0, 1]]},
    {
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          StyleBox[
           RowBox[{"1", "|", "1"}],
           StripOnInput->False,
           LineColor->GrayLevel[0.5],
           FrontFaceColor->GrayLevel[0.5],
           BackFaceColor->GrayLevel[0.5],
           GraphicsColor->GrayLevel[0.5],
           FontWeight->Bold,
           FontColor->GrayLevel[0.5]], 
          StyleBox["0",
           StripOnInput->False,
           LineColor->RGBColor[0, 1, 0],
           FrontFaceColor->RGBColor[0, 1, 0],
           BackFaceColor->RGBColor[0, 1, 0],
           GraphicsColor->RGBColor[0, 1, 0],
           FontWeight->Bold,
           FontColor->RGBColor[0, 1, 0]]},
         {
          StyleBox[
           RowBox[{"1", "|", "2"}],
           StripOnInput->False,
           LineColor->GrayLevel[0.5],
           FrontFaceColor->GrayLevel[0.5],
           BackFaceColor->GrayLevel[0.5],
           GraphicsColor->GrayLevel[0.5],
           FontWeight->Bold,
           FontColor->GrayLevel[0.5]], 
          StyleBox["0",
           StripOnInput->False,
           LineColor->RGBColor[0, 1, 0],
           FrontFaceColor->RGBColor[0, 1, 0],
           BackFaceColor->RGBColor[0, 1, 0],
           GraphicsColor->RGBColor[0, 1, 0],
           FontWeight->Bold,
           FontColor->RGBColor[0, 1, 0]]}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
          "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          StyleBox[
           RowBox[{"2", "|", "1"}],
           StripOnInput->False,
           LineColor->GrayLevel[0.5],
           FrontFaceColor->GrayLevel[0.5],
           BackFaceColor->GrayLevel[0.5],
           GraphicsColor->GrayLevel[0.5],
           FontWeight->Bold,
           FontColor->GrayLevel[0.5]], 
          StyleBox["0",
           StripOnInput->False,
           LineColor->RGBColor[0, 1, 0],
           FrontFaceColor->RGBColor[0, 1, 0],
           BackFaceColor->RGBColor[0, 1, 0],
           GraphicsColor->RGBColor[0, 1, 0],
           FontWeight->Bold,
           FontColor->RGBColor[0, 1, 0]]},
         {
          StyleBox[
           RowBox[{"1", "|", "1"}],
           StripOnInput->False,
           LineColor->GrayLevel[0.5],
           FrontFaceColor->GrayLevel[0.5],
           BackFaceColor->GrayLevel[0.5],
           GraphicsColor->GrayLevel[0.5],
           FontWeight->Bold,
           FontColor->GrayLevel[0.5]], 
          StyleBox["0",
           StripOnInput->False,
           LineColor->RGBColor[0, 1, 0],
           FrontFaceColor->RGBColor[0, 1, 0],
           BackFaceColor->RGBColor[0, 1, 0],
           GraphicsColor->RGBColor[0, 1, 0],
           FontWeight->Bold,
           FontColor->RGBColor[0, 1, 0]]}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
          "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]}
   },
   AutoDelete->False,
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Grid"]], "Output",
 CellChangeTimes->{
  3.6779990999342117`*^9, 3.6779995160203667`*^9, {3.677999568289036*^9, 
   3.677999591062458*^9}, {3.677999630170355*^9, 3.677999656579936*^9}, 
   3.678950962263727*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"allYD", "[", "3", "]"}]], "Input",
 CellChangeTimes->{{3.677999523249856*^9, 3.6779995233781767`*^9}}],

Cell[BoxData[
 TagBox[GridBox[{
    {
     GraphicsBox[
      {GrayLevel[1], EdgeForm[Thickness[Large]], RectangleBox[{0, 0}], 
       RectangleBox[{1, 0}], RectangleBox[{2, 0}]},
      ImageSize->{90, 30}], 
     GraphicsBox[
      {GrayLevel[1], EdgeForm[Thickness[
       Large]], {RectangleBox[{0, 0}], RectangleBox[{1, 0}]}, 
       RectangleBox[{0, 1}]},
      ImageSize->{60, 60}], 
     GraphicsBox[
      {GrayLevel[1], EdgeForm[Thickness[Large]], RectangleBox[{0, 0}], 
       RectangleBox[{0, 1}], RectangleBox[{0, 2}]},
      ImageSize->{30, 90}]},
    {
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox["2",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 0, 1]]},
    {
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          StyleBox[
           RowBox[{"1", "|", "1"}],
           StripOnInput->False,
           LineColor->GrayLevel[0.5],
           FrontFaceColor->GrayLevel[0.5],
           BackFaceColor->GrayLevel[0.5],
           GraphicsColor->GrayLevel[0.5],
           FontWeight->Bold,
           FontColor->GrayLevel[0.5]], 
          StyleBox["0",
           StripOnInput->False,
           LineColor->RGBColor[0, 1, 0],
           FrontFaceColor->RGBColor[0, 1, 0],
           BackFaceColor->RGBColor[0, 1, 0],
           GraphicsColor->RGBColor[0, 1, 0],
           FontWeight->Bold,
           FontColor->RGBColor[0, 1, 0]]},
         {
          StyleBox[
           RowBox[{"1", "|", "2"}],
           StripOnInput->False,
           LineColor->GrayLevel[0.5],
           FrontFaceColor->GrayLevel[0.5],
           BackFaceColor->GrayLevel[0.5],
           GraphicsColor->GrayLevel[0.5],
           FontWeight->Bold,
           FontColor->GrayLevel[0.5]], 
          StyleBox["0",
           StripOnInput->False,
           LineColor->RGBColor[0, 1, 0],
           FrontFaceColor->RGBColor[0, 1, 0],
           BackFaceColor->RGBColor[0, 1, 0],
           GraphicsColor->RGBColor[0, 1, 0],
           FontWeight->Bold,
           FontColor->RGBColor[0, 1, 0]]},
         {
          StyleBox[
           RowBox[{"1", "|", "3"}],
           StripOnInput->False,
           LineColor->GrayLevel[0.5],
           FrontFaceColor->GrayLevel[0.5],
           BackFaceColor->GrayLevel[0.5],
           GraphicsColor->GrayLevel[0.5],
           FontWeight->Bold,
           FontColor->GrayLevel[0.5]], 
          StyleBox["0",
           StripOnInput->False,
           LineColor->RGBColor[0, 1, 0],
           FrontFaceColor->RGBColor[0, 1, 0],
           BackFaceColor->RGBColor[0, 1, 0],
           GraphicsColor->RGBColor[0, 1, 0],
           FontWeight->Bold,
           FontColor->RGBColor[0, 1, 0]]}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
          "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          StyleBox[
           RowBox[{"2", "|", "1"}],
           StripOnInput->False,
           LineColor->GrayLevel[0.5],
           FrontFaceColor->GrayLevel[0.5],
           BackFaceColor->GrayLevel[0.5],
           GraphicsColor->GrayLevel[0.5],
           FontWeight->Bold,
           FontColor->GrayLevel[0.5]], 
          StyleBox["0",
           StripOnInput->False,
           LineColor->RGBColor[0, 1, 0],
           FrontFaceColor->RGBColor[0, 1, 0],
           BackFaceColor->RGBColor[0, 1, 0],
           GraphicsColor->RGBColor[0, 1, 0],
           FontWeight->Bold,
           FontColor->RGBColor[0, 1, 0]]},
         {
          StyleBox[
           RowBox[{"1", "|", "1"}],
           StripOnInput->False,
           LineColor->GrayLevel[0.5],
           FrontFaceColor->GrayLevel[0.5],
           BackFaceColor->GrayLevel[0.5],
           GraphicsColor->GrayLevel[0.5],
           FontWeight->Bold,
           FontColor->GrayLevel[0.5]], 
          StyleBox["0",
           StripOnInput->False,
           LineColor->RGBColor[0, 1, 0],
           FrontFaceColor->RGBColor[0, 1, 0],
           BackFaceColor->RGBColor[0, 1, 0],
           GraphicsColor->RGBColor[0, 1, 0],
           FontWeight->Bold,
           FontColor->RGBColor[0, 1, 0]]},
         {
          StyleBox[
           RowBox[{"1", "|", "2"}],
           StripOnInput->False,
           LineColor->GrayLevel[0.5],
           FrontFaceColor->GrayLevel[0.5],
           BackFaceColor->GrayLevel[0.5],
           GraphicsColor->GrayLevel[0.5],
           FontWeight->Bold,
           FontColor->GrayLevel[0.5]], 
          StyleBox["0",
           StripOnInput->False,
           LineColor->RGBColor[0, 1, 0],
           FrontFaceColor->RGBColor[0, 1, 0],
           BackFaceColor->RGBColor[0, 1, 0],
           GraphicsColor->RGBColor[0, 1, 0],
           FontWeight->Bold,
           FontColor->RGBColor[0, 1, 0]]}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
          "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          StyleBox[
           RowBox[{"3", "|", "1"}],
           StripOnInput->False,
           LineColor->GrayLevel[0.5],
           FrontFaceColor->GrayLevel[0.5],
           BackFaceColor->GrayLevel[0.5],
           GraphicsColor->GrayLevel[0.5],
           FontWeight->Bold,
           FontColor->GrayLevel[0.5]], 
          StyleBox["0",
           StripOnInput->False,
           LineColor->RGBColor[0, 1, 0],
           FrontFaceColor->RGBColor[0, 1, 0],
           BackFaceColor->RGBColor[0, 1, 0],
           GraphicsColor->RGBColor[0, 1, 0],
           FontWeight->Bold,
           FontColor->RGBColor[0, 1, 0]]},
         {
          StyleBox[
           RowBox[{"2", "|", "1"}],
           StripOnInput->False,
           LineColor->GrayLevel[0.5],
           FrontFaceColor->GrayLevel[0.5],
           BackFaceColor->GrayLevel[0.5],
           GraphicsColor->GrayLevel[0.5],
           FontWeight->Bold,
           FontColor->GrayLevel[0.5]], 
          StyleBox["0",
           StripOnInput->False,
           LineColor->RGBColor[0, 1, 0],
           FrontFaceColor->RGBColor[0, 1, 0],
           BackFaceColor->RGBColor[0, 1, 0],
           GraphicsColor->RGBColor[0, 1, 0],
           FontWeight->Bold,
           FontColor->RGBColor[0, 1, 0]]},
         {
          StyleBox[
           RowBox[{"1", "|", "1"}],
           StripOnInput->False,
           LineColor->GrayLevel[0.5],
           FrontFaceColor->GrayLevel[0.5],
           BackFaceColor->GrayLevel[0.5],
           GraphicsColor->GrayLevel[0.5],
           FontWeight->Bold,
           FontColor->GrayLevel[0.5]], 
          StyleBox["0",
           StripOnInput->False,
           LineColor->RGBColor[0, 1, 0],
           FrontFaceColor->RGBColor[0, 1, 0],
           BackFaceColor->RGBColor[0, 1, 0],
           GraphicsColor->RGBColor[0, 1, 0],
           FontWeight->Bold,
           FontColor->RGBColor[0, 1, 0]]}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
          "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]}
   },
   AutoDelete->False,
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Grid"]], "Output",
 CellChangeTimes->{
  3.677999523861011*^9, 3.677999595579118*^9, {3.677999632201668*^9, 
   3.6779996588581467`*^9}, 3.678950965519576*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"allYD", "[", "4", "]"}]], "Input",
 CellChangeTimes->{{3.677999530121788*^9, 3.6779995303059807`*^9}}],

Cell[BoxData[
 TagBox[GridBox[{
    {
     GraphicsBox[
      {GrayLevel[1], EdgeForm[Thickness[Large]], RectangleBox[{0, 0}], 
       RectangleBox[{1, 0}], RectangleBox[{2, 0}], RectangleBox[{3, 0}]},
      ImageSize->{120, 30}], 
     GraphicsBox[
      {GrayLevel[1], EdgeForm[Thickness[
       Large]], {RectangleBox[{0, 0}], RectangleBox[{1, 0}], 
        RectangleBox[{2, 0}]}, RectangleBox[{0, 1}]},
      ImageSize->{90, 60}], 
     GraphicsBox[
      {GrayLevel[1], EdgeForm[Thickness[
       Large]], {RectangleBox[{0, 0}], RectangleBox[{1, 0}]}, {
        RectangleBox[{0, 1}], RectangleBox[{1, 1}]}},
      ImageSize->{60, 60}], 
     GraphicsBox[
      {GrayLevel[1], EdgeForm[Thickness[
       Large]], {RectangleBox[{0, 0}], RectangleBox[{1, 0}]}, 
       RectangleBox[{0, 1}], RectangleBox[{0, 2}]},
      ImageSize->{60, 90}], 
     GraphicsBox[
      {GrayLevel[1], EdgeForm[Thickness[Large]], RectangleBox[{0, 0}], 
       RectangleBox[{0, 1}], RectangleBox[{0, 2}], RectangleBox[{0, 3}]},
      ImageSize->{30, 120}]},
    {
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox["3",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox["2",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox["3",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 0, 1]]},
    {
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          StyleBox[
           RowBox[{"1", "|", "1"}],
           StripOnInput->False,
           LineColor->GrayLevel[0.5],
           FrontFaceColor->GrayLevel[0.5],
           BackFaceColor->GrayLevel[0.5],
           GraphicsColor->GrayLevel[0.5],
           FontWeight->Bold,
           FontColor->GrayLevel[0.5]], 
          StyleBox["0",
           StripOnInput->False,
           LineColor->RGBColor[0, 1, 0],
           FrontFaceColor->RGBColor[0, 1, 0],
           BackFaceColor->RGBColor[0, 1, 0],
           GraphicsColor->RGBColor[0, 1, 0],
           FontWeight->Bold,
           FontColor->RGBColor[0, 1, 0]]},
         {
          StyleBox[
           RowBox[{"1", "|", "2"}],
           StripOnInput->False,
           LineColor->GrayLevel[0.5],
           FrontFaceColor->GrayLevel[0.5],
           BackFaceColor->GrayLevel[0.5],
           GraphicsColor->GrayLevel[0.5],
           FontWeight->Bold,
           FontColor->GrayLevel[0.5]], 
          StyleBox["0",
           StripOnInput->False,
           LineColor->RGBColor[0, 1, 0],
           FrontFaceColor->RGBColor[0, 1, 0],
           BackFaceColor->RGBColor[0, 1, 0],
           GraphicsColor->RGBColor[0, 1, 0],
           FontWeight->Bold,
           FontColor->RGBColor[0, 1, 0]]},
         {
          StyleBox[
           RowBox[{"1", "|", "3"}],
           StripOnInput->False,
           LineColor->GrayLevel[0.5],
           FrontFaceColor->GrayLevel[0.5],
           BackFaceColor->GrayLevel[0.5],
           GraphicsColor->GrayLevel[0.5],
           FontWeight->Bold,
           FontColor->GrayLevel[0.5]], 
          StyleBox["0",
           StripOnInput->False,
           LineColor->RGBColor[0, 1, 0],
           FrontFaceColor->RGBColor[0, 1, 0],
           BackFaceColor->RGBColor[0, 1, 0],
           GraphicsColor->RGBColor[0, 1, 0],
           FontWeight->Bold,
           FontColor->RGBColor[0, 1, 0]]},
         {
          StyleBox[
           RowBox[{"1", "|", "4"}],
           StripOnInput->False,
           LineColor->GrayLevel[0.5],
           FrontFaceColor->GrayLevel[0.5],
           BackFaceColor->GrayLevel[0.5],
           GraphicsColor->GrayLevel[0.5],
           FontWeight->Bold,
           FontColor->GrayLevel[0.5]], 
          StyleBox["0",
           StripOnInput->False,
           LineColor->RGBColor[0, 1, 0],
           FrontFaceColor->RGBColor[0, 1, 0],
           BackFaceColor->RGBColor[0, 1, 0],
           GraphicsColor->RGBColor[0, 1, 0],
           FontWeight->Bold,
           FontColor->RGBColor[0, 1, 0]]}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
          "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          StyleBox[
           RowBox[{"2", "|", "1"}],
           StripOnInput->False,
           LineColor->GrayLevel[0.5],
           FrontFaceColor->GrayLevel[0.5],
           BackFaceColor->GrayLevel[0.5],
           GraphicsColor->GrayLevel[0.5],
           FontWeight->Bold,
           FontColor->GrayLevel[0.5]], 
          StyleBox["0",
           StripOnInput->False,
           LineColor->RGBColor[0, 1, 0],
           FrontFaceColor->RGBColor[0, 1, 0],
           BackFaceColor->RGBColor[0, 1, 0],
           GraphicsColor->RGBColor[0, 1, 0],
           FontWeight->Bold,
           FontColor->RGBColor[0, 1, 0]]},
         {
          StyleBox[
           RowBox[{"1", "|", "1"}],
           StripOnInput->False,
           LineColor->GrayLevel[0.5],
           FrontFaceColor->GrayLevel[0.5],
           BackFaceColor->GrayLevel[0.5],
           GraphicsColor->GrayLevel[0.5],
           FontWeight->Bold,
           FontColor->GrayLevel[0.5]], 
          StyleBox["0",
           StripOnInput->False,
           LineColor->RGBColor[0, 1, 0],
           FrontFaceColor->RGBColor[0, 1, 0],
           BackFaceColor->RGBColor[0, 1, 0],
           GraphicsColor->RGBColor[0, 1, 0],
           FontWeight->Bold,
           FontColor->RGBColor[0, 1, 0]]},
         {
          StyleBox[
           RowBox[{"1", "|", "2"}],
           StripOnInput->False,
           LineColor->GrayLevel[0.5],
           FrontFaceColor->GrayLevel[0.5],
           BackFaceColor->GrayLevel[0.5],
           GraphicsColor->GrayLevel[0.5],
           FontWeight->Bold,
           FontColor->GrayLevel[0.5]], 
          StyleBox["0",
           StripOnInput->False,
           LineColor->RGBColor[0, 1, 0],
           FrontFaceColor->RGBColor[0, 1, 0],
           BackFaceColor->RGBColor[0, 1, 0],
           GraphicsColor->RGBColor[0, 1, 0],
           FontWeight->Bold,
           FontColor->RGBColor[0, 1, 0]]},
         {
          StyleBox[
           RowBox[{"1", "|", "3"}],
           StripOnInput->False,
           LineColor->GrayLevel[0.5],
           FrontFaceColor->GrayLevel[0.5],
           BackFaceColor->GrayLevel[0.5],
           GraphicsColor->GrayLevel[0.5],
           FontWeight->Bold,
           FontColor->GrayLevel[0.5]], 
          StyleBox["0",
           StripOnInput->False,
           LineColor->RGBColor[0, 1, 0],
           FrontFaceColor->RGBColor[0, 1, 0],
           BackFaceColor->RGBColor[0, 1, 0],
           GraphicsColor->RGBColor[0, 1, 0],
           FontWeight->Bold,
           FontColor->RGBColor[0, 1, 0]]}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
          "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          StyleBox[
           RowBox[{"2", "|", "1"}],
           StripOnInput->False,
           LineColor->GrayLevel[0.5],
           FrontFaceColor->GrayLevel[0.5],
           BackFaceColor->GrayLevel[0.5],
           GraphicsColor->GrayLevel[0.5],
           FontWeight->Bold,
           FontColor->GrayLevel[0.5]], 
          StyleBox["1",
           StripOnInput->False,
           LineColor->RGBColor[1, 0, 0],
           FrontFaceColor->RGBColor[1, 0, 0],
           BackFaceColor->RGBColor[1, 0, 0],
           GraphicsColor->RGBColor[1, 0, 0],
           FontColor->RGBColor[1, 0, 0]]},
         {
          StyleBox[
           RowBox[{"2", "|", "2"}],
           StripOnInput->False,
           LineColor->GrayLevel[0.5],
           FrontFaceColor->GrayLevel[0.5],
           BackFaceColor->GrayLevel[0.5],
           GraphicsColor->GrayLevel[0.5],
           FontWeight->Bold,
           FontColor->GrayLevel[0.5]], 
          StyleBox["0",
           StripOnInput->False,
           LineColor->RGBColor[0, 1, 0],
           FrontFaceColor->RGBColor[0, 1, 0],
           BackFaceColor->RGBColor[0, 1, 0],
           GraphicsColor->RGBColor[0, 1, 0],
           FontWeight->Bold,
           FontColor->RGBColor[0, 1, 0]]},
         {
          StyleBox[
           RowBox[{"1", "|", "2"}],
           StripOnInput->False,
           LineColor->GrayLevel[0.5],
           FrontFaceColor->GrayLevel[0.5],
           BackFaceColor->GrayLevel[0.5],
           GraphicsColor->GrayLevel[0.5],
           FontWeight->Bold,
           FontColor->GrayLevel[0.5]], 
          StyleBox["1",
           StripOnInput->False,
           LineColor->RGBColor[1, 0, 0],
           FrontFaceColor->RGBColor[1, 0, 0],
           BackFaceColor->RGBColor[1, 0, 0],
           GraphicsColor->RGBColor[1, 0, 0],
           FontColor->RGBColor[1, 0, 0]]}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
          "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          StyleBox[
           RowBox[{"3", "|", "1"}],
           StripOnInput->False,
           LineColor->GrayLevel[0.5],
           FrontFaceColor->GrayLevel[0.5],
           BackFaceColor->GrayLevel[0.5],
           GraphicsColor->GrayLevel[0.5],
           FontWeight->Bold,
           FontColor->GrayLevel[0.5]], 
          StyleBox["0",
           StripOnInput->False,
           LineColor->RGBColor[0, 1, 0],
           FrontFaceColor->RGBColor[0, 1, 0],
           BackFaceColor->RGBColor[0, 1, 0],
           GraphicsColor->RGBColor[0, 1, 0],
           FontWeight->Bold,
           FontColor->RGBColor[0, 1, 0]]},
         {
          StyleBox[
           RowBox[{"2", "|", "1"}],
           StripOnInput->False,
           LineColor->GrayLevel[0.5],
           FrontFaceColor->GrayLevel[0.5],
           BackFaceColor->GrayLevel[0.5],
           GraphicsColor->GrayLevel[0.5],
           FontWeight->Bold,
           FontColor->GrayLevel[0.5]], 
          StyleBox["0",
           StripOnInput->False,
           LineColor->RGBColor[0, 1, 0],
           FrontFaceColor->RGBColor[0, 1, 0],
           BackFaceColor->RGBColor[0, 1, 0],
           GraphicsColor->RGBColor[0, 1, 0],
           FontWeight->Bold,
           FontColor->RGBColor[0, 1, 0]]},
         {
          StyleBox[
           RowBox[{"1", "|", "1"}],
           StripOnInput->False,
           LineColor->GrayLevel[0.5],
           FrontFaceColor->GrayLevel[0.5],
           BackFaceColor->GrayLevel[0.5],
           GraphicsColor->GrayLevel[0.5],
           FontWeight->Bold,
           FontColor->GrayLevel[0.5]], 
          StyleBox["0",
           StripOnInput->False,
           LineColor->RGBColor[0, 1, 0],
           FrontFaceColor->RGBColor[0, 1, 0],
           BackFaceColor->RGBColor[0, 1, 0],
           GraphicsColor->RGBColor[0, 1, 0],
           FontWeight->Bold,
           FontColor->RGBColor[0, 1, 0]]},
         {
          StyleBox[
           RowBox[{"1", "|", "2"}],
           StripOnInput->False,
           LineColor->GrayLevel[0.5],
           FrontFaceColor->GrayLevel[0.5],
           BackFaceColor->GrayLevel[0.5],
           GraphicsColor->GrayLevel[0.5],
           FontWeight->Bold,
           FontColor->GrayLevel[0.5]], 
          StyleBox["0",
           StripOnInput->False,
           LineColor->RGBColor[0, 1, 0],
           FrontFaceColor->RGBColor[0, 1, 0],
           BackFaceColor->RGBColor[0, 1, 0],
           GraphicsColor->RGBColor[0, 1, 0],
           FontWeight->Bold,
           FontColor->RGBColor[0, 1, 0]]}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
          "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          StyleBox[
           RowBox[{"4", "|", "1"}],
           StripOnInput->False,
           LineColor->GrayLevel[0.5],
           FrontFaceColor->GrayLevel[0.5],
           BackFaceColor->GrayLevel[0.5],
           GraphicsColor->GrayLevel[0.5],
           FontWeight->Bold,
           FontColor->GrayLevel[0.5]], 
          StyleBox["0",
           StripOnInput->False,
           LineColor->RGBColor[0, 1, 0],
           FrontFaceColor->RGBColor[0, 1, 0],
           BackFaceColor->RGBColor[0, 1, 0],
           GraphicsColor->RGBColor[0, 1, 0],
           FontWeight->Bold,
           FontColor->RGBColor[0, 1, 0]]},
         {
          StyleBox[
           RowBox[{"3", "|", "1"}],
           StripOnInput->False,
           LineColor->GrayLevel[0.5],
           FrontFaceColor->GrayLevel[0.5],
           BackFaceColor->GrayLevel[0.5],
           GraphicsColor->GrayLevel[0.5],
           FontWeight->Bold,
           FontColor->GrayLevel[0.5]], 
          StyleBox["0",
           StripOnInput->False,
           LineColor->RGBColor[0, 1, 0],
           FrontFaceColor->RGBColor[0, 1, 0],
           BackFaceColor->RGBColor[0, 1, 0],
           GraphicsColor->RGBColor[0, 1, 0],
           FontWeight->Bold,
           FontColor->RGBColor[0, 1, 0]]},
         {
          StyleBox[
           RowBox[{"2", "|", "1"}],
           StripOnInput->False,
           LineColor->GrayLevel[0.5],
           FrontFaceColor->GrayLevel[0.5],
           BackFaceColor->GrayLevel[0.5],
           GraphicsColor->GrayLevel[0.5],
           FontWeight->Bold,
           FontColor->GrayLevel[0.5]], 
          StyleBox["0",
           StripOnInput->False,
           LineColor->RGBColor[0, 1, 0],
           FrontFaceColor->RGBColor[0, 1, 0],
           BackFaceColor->RGBColor[0, 1, 0],
           GraphicsColor->RGBColor[0, 1, 0],
           FontWeight->Bold,
           FontColor->RGBColor[0, 1, 0]]},
         {
          StyleBox[
           RowBox[{"1", "|", "1"}],
           StripOnInput->False,
           LineColor->GrayLevel[0.5],
           FrontFaceColor->GrayLevel[0.5],
           BackFaceColor->GrayLevel[0.5],
           GraphicsColor->GrayLevel[0.5],
           FontWeight->Bold,
           FontColor->GrayLevel[0.5]], 
          StyleBox["0",
           StripOnInput->False,
           LineColor->RGBColor[0, 1, 0],
           FrontFaceColor->RGBColor[0, 1, 0],
           BackFaceColor->RGBColor[0, 1, 0],
           GraphicsColor->RGBColor[0, 1, 0],
           FontWeight->Bold,
           FontColor->RGBColor[0, 1, 0]]}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
          "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]}
   },
   AutoDelete->False,
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Grid"]], "Output",
 CellChangeTimes->{3.677999530802766*^9, 3.6779995987074003`*^9, 
  3.677999661166809*^9, 3.6789509683686037`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"allYD", "[", "5", "]"}]], "Input",
 CellChangeTimes->{{3.6779996672232647`*^9, 3.677999667807404*^9}}],

Cell[BoxData[
 TagBox[GridBox[{
    {
     GraphicsBox[
      {GrayLevel[1], EdgeForm[Thickness[Large]], RectangleBox[{0, 0}], 
       RectangleBox[{1, 0}], RectangleBox[{2, 0}], RectangleBox[{3, 0}], 
       RectangleBox[{4, 0}]},
      ImageSize->{150, 30}], 
     GraphicsBox[
      {GrayLevel[1], EdgeForm[Thickness[
       Large]], {RectangleBox[{0, 0}], RectangleBox[{1, 0}], 
        RectangleBox[{2, 0}], RectangleBox[{3, 0}]}, RectangleBox[{0, 1}]},
      ImageSize->{120, 60}], 
     GraphicsBox[
      {GrayLevel[1], EdgeForm[Thickness[
       Large]], {RectangleBox[{0, 0}], RectangleBox[{1, 0}], 
        RectangleBox[{2, 0}]}, {RectangleBox[{0, 1}], RectangleBox[{1, 1}]}},
      ImageSize->{90, 60}], 
     GraphicsBox[
      {GrayLevel[1], EdgeForm[Thickness[
       Large]], {RectangleBox[{0, 0}], RectangleBox[{1, 0}], 
        RectangleBox[{2, 0}]}, RectangleBox[{0, 1}], RectangleBox[{0, 2}]},
      ImageSize->{90, 90}], 
     GraphicsBox[
      {GrayLevel[1], EdgeForm[Thickness[
       Large]], {RectangleBox[{0, 0}], RectangleBox[{1, 0}]}, {
        RectangleBox[{0, 1}], RectangleBox[{1, 1}]}, RectangleBox[{0, 2}]},
      ImageSize->{60, 90}], 
     GraphicsBox[
      {GrayLevel[1], EdgeForm[Thickness[
       Large]], {RectangleBox[{0, 0}], RectangleBox[{1, 0}]}, 
       RectangleBox[{0, 1}], RectangleBox[{0, 2}], RectangleBox[{0, 3}]},
      ImageSize->{60, 120}], 
     GraphicsBox[
      {GrayLevel[1], EdgeForm[Thickness[Large]], RectangleBox[{0, 0}], 
       RectangleBox[{0, 1}], RectangleBox[{0, 2}], RectangleBox[{0, 3}], 
       RectangleBox[{0, 4}]},
      ImageSize->{30, 150}]},
    {
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox["4",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox["5",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox["6",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox["5",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox["4",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 0, 1]]},
    {
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          StyleBox[
           RowBox[{"1", "|", "1"}],
           StripOnInput->False,
           LineColor->GrayLevel[0.5],
           FrontFaceColor->GrayLevel[0.5],
           BackFaceColor->GrayLevel[0.5],
           GraphicsColor->GrayLevel[0.5],
           FontWeight->Bold,
           FontColor->GrayLevel[0.5]], 
          StyleBox["0",
           StripOnInput->False,
           LineColor->RGBColor[0, 1, 0],
           FrontFaceColor->RGBColor[0, 1, 0],
           BackFaceColor->RGBColor[0, 1, 0],
           GraphicsColor->RGBColor[0, 1, 0],
           FontWeight->Bold,
           FontColor->RGBColor[0, 1, 0]]},
         {
          StyleBox[
           RowBox[{"1", "|", "2"}],
           StripOnInput->False,
           LineColor->GrayLevel[0.5],
           FrontFaceColor->GrayLevel[0.5],
           BackFaceColor->GrayLevel[0.5],
           GraphicsColor->GrayLevel[0.5],
           FontWeight->Bold,
           FontColor->GrayLevel[0.5]], 
          StyleBox["0",
           StripOnInput->False,
           LineColor->RGBColor[0, 1, 0],
           FrontFaceColor->RGBColor[0, 1, 0],
           BackFaceColor->RGBColor[0, 1, 0],
           GraphicsColor->RGBColor[0, 1, 0],
           FontWeight->Bold,
           FontColor->RGBColor[0, 1, 0]]},
         {
          StyleBox[
           RowBox[{"1", "|", "3"}],
           StripOnInput->False,
           LineColor->GrayLevel[0.5],
           FrontFaceColor->GrayLevel[0.5],
           BackFaceColor->GrayLevel[0.5],
           GraphicsColor->GrayLevel[0.5],
           FontWeight->Bold,
           FontColor->GrayLevel[0.5]], 
          StyleBox["0",
           StripOnInput->False,
           LineColor->RGBColor[0, 1, 0],
           FrontFaceColor->RGBColor[0, 1, 0],
           BackFaceColor->RGBColor[0, 1, 0],
           GraphicsColor->RGBColor[0, 1, 0],
           FontWeight->Bold,
           FontColor->RGBColor[0, 1, 0]]},
         {
          StyleBox[
           RowBox[{"1", "|", "4"}],
           StripOnInput->False,
           LineColor->GrayLevel[0.5],
           FrontFaceColor->GrayLevel[0.5],
           BackFaceColor->GrayLevel[0.5],
           GraphicsColor->GrayLevel[0.5],
           FontWeight->Bold,
           FontColor->GrayLevel[0.5]], 
          StyleBox["0",
           StripOnInput->False,
           LineColor->RGBColor[0, 1, 0],
           FrontFaceColor->RGBColor[0, 1, 0],
           BackFaceColor->RGBColor[0, 1, 0],
           GraphicsColor->RGBColor[0, 1, 0],
           FontWeight->Bold,
           FontColor->RGBColor[0, 1, 0]]},
         {
          StyleBox[
           RowBox[{"1", "|", "5"}],
           StripOnInput->False,
           LineColor->GrayLevel[0.5],
           FrontFaceColor->GrayLevel[0.5],
           BackFaceColor->GrayLevel[0.5],
           GraphicsColor->GrayLevel[0.5],
           FontWeight->Bold,
           FontColor->GrayLevel[0.5]], 
          StyleBox["0",
           StripOnInput->False,
           LineColor->RGBColor[0, 1, 0],
           FrontFaceColor->RGBColor[0, 1, 0],
           BackFaceColor->RGBColor[0, 1, 0],
           GraphicsColor->RGBColor[0, 1, 0],
           FontWeight->Bold,
           FontColor->RGBColor[0, 1, 0]]}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
          "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          StyleBox[
           RowBox[{"2", "|", "1"}],
           StripOnInput->False,
           LineColor->GrayLevel[0.5],
           FrontFaceColor->GrayLevel[0.5],
           BackFaceColor->GrayLevel[0.5],
           GraphicsColor->GrayLevel[0.5],
           FontWeight->Bold,
           FontColor->GrayLevel[0.5]], 
          StyleBox["0",
           StripOnInput->False,
           LineColor->RGBColor[0, 1, 0],
           FrontFaceColor->RGBColor[0, 1, 0],
           BackFaceColor->RGBColor[0, 1, 0],
           GraphicsColor->RGBColor[0, 1, 0],
           FontWeight->Bold,
           FontColor->RGBColor[0, 1, 0]]},
         {
          StyleBox[
           RowBox[{"1", "|", "1"}],
           StripOnInput->False,
           LineColor->GrayLevel[0.5],
           FrontFaceColor->GrayLevel[0.5],
           BackFaceColor->GrayLevel[0.5],
           GraphicsColor->GrayLevel[0.5],
           FontWeight->Bold,
           FontColor->GrayLevel[0.5]], 
          StyleBox["0",
           StripOnInput->False,
           LineColor->RGBColor[0, 1, 0],
           FrontFaceColor->RGBColor[0, 1, 0],
           BackFaceColor->RGBColor[0, 1, 0],
           GraphicsColor->RGBColor[0, 1, 0],
           FontWeight->Bold,
           FontColor->RGBColor[0, 1, 0]]},
         {
          StyleBox[
           RowBox[{"1", "|", "2"}],
           StripOnInput->False,
           LineColor->GrayLevel[0.5],
           FrontFaceColor->GrayLevel[0.5],
           BackFaceColor->GrayLevel[0.5],
           GraphicsColor->GrayLevel[0.5],
           FontWeight->Bold,
           FontColor->GrayLevel[0.5]], 
          StyleBox["0",
           StripOnInput->False,
           LineColor->RGBColor[0, 1, 0],
           FrontFaceColor->RGBColor[0, 1, 0],
           BackFaceColor->RGBColor[0, 1, 0],
           GraphicsColor->RGBColor[0, 1, 0],
           FontWeight->Bold,
           FontColor->RGBColor[0, 1, 0]]},
         {
          StyleBox[
           RowBox[{"1", "|", "3"}],
           StripOnInput->False,
           LineColor->GrayLevel[0.5],
           FrontFaceColor->GrayLevel[0.5],
           BackFaceColor->GrayLevel[0.5],
           GraphicsColor->GrayLevel[0.5],
           FontWeight->Bold,
           FontColor->GrayLevel[0.5]], 
          StyleBox["0",
           StripOnInput->False,
           LineColor->RGBColor[0, 1, 0],
           FrontFaceColor->RGBColor[0, 1, 0],
           BackFaceColor->RGBColor[0, 1, 0],
           GraphicsColor->RGBColor[0, 1, 0],
           FontWeight->Bold,
           FontColor->RGBColor[0, 1, 0]]},
         {
          StyleBox[
           RowBox[{"1", "|", "4"}],
           StripOnInput->False,
           LineColor->GrayLevel[0.5],
           FrontFaceColor->GrayLevel[0.5],
           BackFaceColor->GrayLevel[0.5],
           GraphicsColor->GrayLevel[0.5],
           FontWeight->Bold,
           FontColor->GrayLevel[0.5]], 
          StyleBox["0",
           StripOnInput->False,
           LineColor->RGBColor[0, 1, 0],
           FrontFaceColor->RGBColor[0, 1, 0],
           BackFaceColor->RGBColor[0, 1, 0],
           GraphicsColor->RGBColor[0, 1, 0],
           FontWeight->Bold,
           FontColor->RGBColor[0, 1, 0]]}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
          "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          StyleBox[
           RowBox[{"2", "|", "1"}],
           StripOnInput->False,
           LineColor->GrayLevel[0.5],
           FrontFaceColor->GrayLevel[0.5],
           BackFaceColor->GrayLevel[0.5],
           GraphicsColor->GrayLevel[0.5],
           FontWeight->Bold,
           FontColor->GrayLevel[0.5]], 
          StyleBox["1",
           StripOnInput->False,
           LineColor->RGBColor[1, 0, 0],
           FrontFaceColor->RGBColor[1, 0, 0],
           BackFaceColor->RGBColor[1, 0, 0],
           GraphicsColor->RGBColor[1, 0, 0],
           FontColor->RGBColor[1, 0, 0]]},
         {
          StyleBox[
           RowBox[{"2", "|", "2"}],
           StripOnInput->False,
           LineColor->GrayLevel[0.5],
           FrontFaceColor->GrayLevel[0.5],
           BackFaceColor->GrayLevel[0.5],
           GraphicsColor->GrayLevel[0.5],
           FontWeight->Bold,
           FontColor->GrayLevel[0.5]], 
          StyleBox["0",
           StripOnInput->False,
           LineColor->RGBColor[0, 1, 0],
           FrontFaceColor->RGBColor[0, 1, 0],
           BackFaceColor->RGBColor[0, 1, 0],
           GraphicsColor->RGBColor[0, 1, 0],
           FontWeight->Bold,
           FontColor->RGBColor[0, 1, 0]]},
         {
          StyleBox[
           RowBox[{"1", "|", "2"}],
           StripOnInput->False,
           LineColor->GrayLevel[0.5],
           FrontFaceColor->GrayLevel[0.5],
           BackFaceColor->GrayLevel[0.5],
           GraphicsColor->GrayLevel[0.5],
           FontWeight->Bold,
           FontColor->GrayLevel[0.5]], 
          StyleBox["2",
           StripOnInput->False,
           LineColor->RGBColor[1, 0, 0],
           FrontFaceColor->RGBColor[1, 0, 0],
           BackFaceColor->RGBColor[1, 0, 0],
           GraphicsColor->RGBColor[1, 0, 0],
           FontColor->RGBColor[1, 0, 0]]},
         {
          StyleBox[
           RowBox[{"1", "|", "3"}],
           StripOnInput->False,
           LineColor->GrayLevel[0.5],
           FrontFaceColor->GrayLevel[0.5],
           BackFaceColor->GrayLevel[0.5],
           GraphicsColor->GrayLevel[0.5],
           FontWeight->Bold,
           FontColor->GrayLevel[0.5]], 
          StyleBox["2",
           StripOnInput->False,
           LineColor->RGBColor[1, 0, 0],
           FrontFaceColor->RGBColor[1, 0, 0],
           BackFaceColor->RGBColor[1, 0, 0],
           GraphicsColor->RGBColor[1, 0, 0],
           FontColor->RGBColor[1, 0, 0]]}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
          "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          StyleBox[
           RowBox[{"3", "|", "1"}],
           StripOnInput->False,
           LineColor->GrayLevel[0.5],
           FrontFaceColor->GrayLevel[0.5],
           BackFaceColor->GrayLevel[0.5],
           GraphicsColor->GrayLevel[0.5],
           FontWeight->Bold,
           FontColor->GrayLevel[0.5]], 
          StyleBox["0",
           StripOnInput->False,
           LineColor->RGBColor[0, 1, 0],
           FrontFaceColor->RGBColor[0, 1, 0],
           BackFaceColor->RGBColor[0, 1, 0],
           GraphicsColor->RGBColor[0, 1, 0],
           FontWeight->Bold,
           FontColor->RGBColor[0, 1, 0]]},
         {
          StyleBox[
           RowBox[{"2", "|", "1"}],
           StripOnInput->False,
           LineColor->GrayLevel[0.5],
           FrontFaceColor->GrayLevel[0.5],
           BackFaceColor->GrayLevel[0.5],
           GraphicsColor->GrayLevel[0.5],
           FontWeight->Bold,
           FontColor->GrayLevel[0.5]], 
          StyleBox["0",
           StripOnInput->False,
           LineColor->RGBColor[0, 1, 0],
           FrontFaceColor->RGBColor[0, 1, 0],
           BackFaceColor->RGBColor[0, 1, 0],
           GraphicsColor->RGBColor[0, 1, 0],
           FontWeight->Bold,
           FontColor->RGBColor[0, 1, 0]]},
         {
          StyleBox[
           RowBox[{"1", "|", "1"}],
           StripOnInput->False,
           LineColor->GrayLevel[0.5],
           FrontFaceColor->GrayLevel[0.5],
           BackFaceColor->GrayLevel[0.5],
           GraphicsColor->GrayLevel[0.5],
           FontWeight->Bold,
           FontColor->GrayLevel[0.5]], 
          StyleBox["0",
           StripOnInput->False,
           LineColor->RGBColor[0, 1, 0],
           FrontFaceColor->RGBColor[0, 1, 0],
           BackFaceColor->RGBColor[0, 1, 0],
           GraphicsColor->RGBColor[0, 1, 0],
           FontWeight->Bold,
           FontColor->RGBColor[0, 1, 0]]},
         {
          StyleBox[
           RowBox[{"1", "|", "2"}],
           StripOnInput->False,
           LineColor->GrayLevel[0.5],
           FrontFaceColor->GrayLevel[0.5],
           BackFaceColor->GrayLevel[0.5],
           GraphicsColor->GrayLevel[0.5],
           FontWeight->Bold,
           FontColor->GrayLevel[0.5]], 
          StyleBox["0",
           StripOnInput->False,
           LineColor->RGBColor[0, 1, 0],
           FrontFaceColor->RGBColor[0, 1, 0],
           BackFaceColor->RGBColor[0, 1, 0],
           GraphicsColor->RGBColor[0, 1, 0],
           FontWeight->Bold,
           FontColor->RGBColor[0, 1, 0]]},
         {
          StyleBox[
           RowBox[{"1", "|", "3"}],
           StripOnInput->False,
           LineColor->GrayLevel[0.5],
           FrontFaceColor->GrayLevel[0.5],
           BackFaceColor->GrayLevel[0.5],
           GraphicsColor->GrayLevel[0.5],
           FontWeight->Bold,
           FontColor->GrayLevel[0.5]], 
          StyleBox["0",
           StripOnInput->False,
           LineColor->RGBColor[0, 1, 0],
           FrontFaceColor->RGBColor[0, 1, 0],
           BackFaceColor->RGBColor[0, 1, 0],
           GraphicsColor->RGBColor[0, 1, 0],
           FontWeight->Bold,
           FontColor->RGBColor[0, 1, 0]]}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
          "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          StyleBox[
           RowBox[{"3", "|", "1"}],
           StripOnInput->False,
           LineColor->GrayLevel[0.5],
           FrontFaceColor->GrayLevel[0.5],
           BackFaceColor->GrayLevel[0.5],
           GraphicsColor->GrayLevel[0.5],
           FontWeight->Bold,
           FontColor->GrayLevel[0.5]], 
          StyleBox["2",
           StripOnInput->False,
           LineColor->RGBColor[1, 0, 0],
           FrontFaceColor->RGBColor[1, 0, 0],
           BackFaceColor->RGBColor[1, 0, 0],
           GraphicsColor->RGBColor[1, 0, 0],
           FontColor->RGBColor[1, 0, 0]]},
         {
          StyleBox[
           RowBox[{"2", "|", "1"}],
           StripOnInput->False,
           LineColor->GrayLevel[0.5],
           FrontFaceColor->GrayLevel[0.5],
           BackFaceColor->GrayLevel[0.5],
           GraphicsColor->GrayLevel[0.5],
           FontWeight->Bold,
           FontColor->GrayLevel[0.5]], 
          StyleBox["2",
           StripOnInput->False,
           LineColor->RGBColor[1, 0, 0],
           FrontFaceColor->RGBColor[1, 0, 0],
           BackFaceColor->RGBColor[1, 0, 0],
           GraphicsColor->RGBColor[1, 0, 0],
           FontColor->RGBColor[1, 0, 0]]},
         {
          StyleBox[
           RowBox[{"2", "|", "2"}],
           StripOnInput->False,
           LineColor->GrayLevel[0.5],
           FrontFaceColor->GrayLevel[0.5],
           BackFaceColor->GrayLevel[0.5],
           GraphicsColor->GrayLevel[0.5],
           FontWeight->Bold,
           FontColor->GrayLevel[0.5]], 
          StyleBox["0",
           StripOnInput->False,
           LineColor->RGBColor[0, 1, 0],
           FrontFaceColor->RGBColor[0, 1, 0],
           BackFaceColor->RGBColor[0, 1, 0],
           GraphicsColor->RGBColor[0, 1, 0],
           FontWeight->Bold,
           FontColor->RGBColor[0, 1, 0]]},
         {
          StyleBox[
           RowBox[{"1", "|", "2"}],
           StripOnInput->False,
           LineColor->GrayLevel[0.5],
           FrontFaceColor->GrayLevel[0.5],
           BackFaceColor->GrayLevel[0.5],
           GraphicsColor->GrayLevel[0.5],
           FontWeight->Bold,
           FontColor->GrayLevel[0.5]], 
          StyleBox["1",
           StripOnInput->False,
           LineColor->RGBColor[1, 0, 0],
           FrontFaceColor->RGBColor[1, 0, 0],
           BackFaceColor->RGBColor[1, 0, 0],
           GraphicsColor->RGBColor[1, 0, 0],
           FontColor->RGBColor[1, 0, 0]]}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
          "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          StyleBox[
           RowBox[{"4", "|", "1"}],
           StripOnInput->False,
           LineColor->GrayLevel[0.5],
           FrontFaceColor->GrayLevel[0.5],
           BackFaceColor->GrayLevel[0.5],
           GraphicsColor->GrayLevel[0.5],
           FontWeight->Bold,
           FontColor->GrayLevel[0.5]], 
          StyleBox["0",
           StripOnInput->False,
           LineColor->RGBColor[0, 1, 0],
           FrontFaceColor->RGBColor[0, 1, 0],
           BackFaceColor->RGBColor[0, 1, 0],
           GraphicsColor->RGBColor[0, 1, 0],
           FontWeight->Bold,
           FontColor->RGBColor[0, 1, 0]]},
         {
          StyleBox[
           RowBox[{"3", "|", "1"}],
           StripOnInput->False,
           LineColor->GrayLevel[0.5],
           FrontFaceColor->GrayLevel[0.5],
           BackFaceColor->GrayLevel[0.5],
           GraphicsColor->GrayLevel[0.5],
           FontWeight->Bold,
           FontColor->GrayLevel[0.5]], 
          StyleBox["0",
           StripOnInput->False,
           LineColor->RGBColor[0, 1, 0],
           FrontFaceColor->RGBColor[0, 1, 0],
           BackFaceColor->RGBColor[0, 1, 0],
           GraphicsColor->RGBColor[0, 1, 0],
           FontWeight->Bold,
           FontColor->RGBColor[0, 1, 0]]},
         {
          StyleBox[
           RowBox[{"2", "|", "1"}],
           StripOnInput->False,
           LineColor->GrayLevel[0.5],
           FrontFaceColor->GrayLevel[0.5],
           BackFaceColor->GrayLevel[0.5],
           GraphicsColor->GrayLevel[0.5],
           FontWeight->Bold,
           FontColor->GrayLevel[0.5]], 
          StyleBox["0",
           StripOnInput->False,
           LineColor->RGBColor[0, 1, 0],
           FrontFaceColor->RGBColor[0, 1, 0],
           BackFaceColor->RGBColor[0, 1, 0],
           GraphicsColor->RGBColor[0, 1, 0],
           FontWeight->Bold,
           FontColor->RGBColor[0, 1, 0]]},
         {
          StyleBox[
           RowBox[{"1", "|", "1"}],
           StripOnInput->False,
           LineColor->GrayLevel[0.5],
           FrontFaceColor->GrayLevel[0.5],
           BackFaceColor->GrayLevel[0.5],
           GraphicsColor->GrayLevel[0.5],
           FontWeight->Bold,
           FontColor->GrayLevel[0.5]], 
          StyleBox["0",
           StripOnInput->False,
           LineColor->RGBColor[0, 1, 0],
           FrontFaceColor->RGBColor[0, 1, 0],
           BackFaceColor->RGBColor[0, 1, 0],
           GraphicsColor->RGBColor[0, 1, 0],
           FontWeight->Bold,
           FontColor->RGBColor[0, 1, 0]]},
         {
          StyleBox[
           RowBox[{"1", "|", "2"}],
           StripOnInput->False,
           LineColor->GrayLevel[0.5],
           FrontFaceColor->GrayLevel[0.5],
           BackFaceColor->GrayLevel[0.5],
           GraphicsColor->GrayLevel[0.5],
           FontWeight->Bold,
           FontColor->GrayLevel[0.5]], 
          StyleBox["0",
           StripOnInput->False,
           LineColor->RGBColor[0, 1, 0],
           FrontFaceColor->RGBColor[0, 1, 0],
           BackFaceColor->RGBColor[0, 1, 0],
           GraphicsColor->RGBColor[0, 1, 0],
           FontWeight->Bold,
           FontColor->RGBColor[0, 1, 0]]}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
          "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          StyleBox[
           RowBox[{"5", "|", "1"}],
           StripOnInput->False,
           LineColor->GrayLevel[0.5],
           FrontFaceColor->GrayLevel[0.5],
           BackFaceColor->GrayLevel[0.5],
           GraphicsColor->GrayLevel[0.5],
           FontWeight->Bold,
           FontColor->GrayLevel[0.5]], 
          StyleBox["0",
           StripOnInput->False,
           LineColor->RGBColor[0, 1, 0],
           FrontFaceColor->RGBColor[0, 1, 0],
           BackFaceColor->RGBColor[0, 1, 0],
           GraphicsColor->RGBColor[0, 1, 0],
           FontWeight->Bold,
           FontColor->RGBColor[0, 1, 0]]},
         {
          StyleBox[
           RowBox[{"4", "|", "1"}],
           StripOnInput->False,
           LineColor->GrayLevel[0.5],
           FrontFaceColor->GrayLevel[0.5],
           BackFaceColor->GrayLevel[0.5],
           GraphicsColor->GrayLevel[0.5],
           FontWeight->Bold,
           FontColor->GrayLevel[0.5]], 
          StyleBox["0",
           StripOnInput->False,
           LineColor->RGBColor[0, 1, 0],
           FrontFaceColor->RGBColor[0, 1, 0],
           BackFaceColor->RGBColor[0, 1, 0],
           GraphicsColor->RGBColor[0, 1, 0],
           FontWeight->Bold,
           FontColor->RGBColor[0, 1, 0]]},
         {
          StyleBox[
           RowBox[{"3", "|", "1"}],
           StripOnInput->False,
           LineColor->GrayLevel[0.5],
           FrontFaceColor->GrayLevel[0.5],
           BackFaceColor->GrayLevel[0.5],
           GraphicsColor->GrayLevel[0.5],
           FontWeight->Bold,
           FontColor->GrayLevel[0.5]], 
          StyleBox["0",
           StripOnInput->False,
           LineColor->RGBColor[0, 1, 0],
           FrontFaceColor->RGBColor[0, 1, 0],
           BackFaceColor->RGBColor[0, 1, 0],
           GraphicsColor->RGBColor[0, 1, 0],
           FontWeight->Bold,
           FontColor->RGBColor[0, 1, 0]]},
         {
          StyleBox[
           RowBox[{"2", "|", "1"}],
           StripOnInput->False,
           LineColor->GrayLevel[0.5],
           FrontFaceColor->GrayLevel[0.5],
           BackFaceColor->GrayLevel[0.5],
           GraphicsColor->GrayLevel[0.5],
           FontWeight->Bold,
           FontColor->GrayLevel[0.5]], 
          StyleBox["0",
           StripOnInput->False,
           LineColor->RGBColor[0, 1, 0],
           FrontFaceColor->RGBColor[0, 1, 0],
           BackFaceColor->RGBColor[0, 1, 0],
           GraphicsColor->RGBColor[0, 1, 0],
           FontWeight->Bold,
           FontColor->RGBColor[0, 1, 0]]},
         {
          StyleBox[
           RowBox[{"1", "|", "1"}],
           StripOnInput->False,
           LineColor->GrayLevel[0.5],
           FrontFaceColor->GrayLevel[0.5],
           BackFaceColor->GrayLevel[0.5],
           GraphicsColor->GrayLevel[0.5],
           FontWeight->Bold,
           FontColor->GrayLevel[0.5]], 
          StyleBox["0",
           StripOnInput->False,
           LineColor->RGBColor[0, 1, 0],
           FrontFaceColor->RGBColor[0, 1, 0],
           BackFaceColor->RGBColor[0, 1, 0],
           GraphicsColor->RGBColor[0, 1, 0],
           FontWeight->Bold,
           FontColor->RGBColor[0, 1, 0]]}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
          "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]}
   },
   AutoDelete->False,
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Grid"]], "Output",
 CellChangeTimes->{3.677999669054846*^9, 3.678950971089169*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"allYD", "[", "6", "]"}]], "Input",
 CellChangeTimes->{{3.677999672863109*^9, 3.677999673526623*^9}}],

Cell[BoxData[
 TagBox[GridBox[{
    {
     GraphicsBox[
      {GrayLevel[1], EdgeForm[Thickness[Large]], RectangleBox[{0, 0}], 
       RectangleBox[{1, 0}], RectangleBox[{2, 0}], RectangleBox[{3, 0}], 
       RectangleBox[{4, 0}], RectangleBox[{5, 0}]},
      ImageSize->{180, 30}], 
     GraphicsBox[
      {GrayLevel[1], EdgeForm[Thickness[
       Large]], {RectangleBox[{0, 0}], RectangleBox[{1, 0}], 
        RectangleBox[{2, 0}], RectangleBox[{3, 0}], RectangleBox[{4, 0}]}, 
       RectangleBox[{0, 1}]},
      ImageSize->{150, 60}], 
     GraphicsBox[
      {GrayLevel[1], EdgeForm[Thickness[
       Large]], {RectangleBox[{0, 0}], RectangleBox[{1, 0}], 
        RectangleBox[{2, 0}], RectangleBox[{3, 0}]}, {RectangleBox[{0, 1}], 
        RectangleBox[{1, 1}]}},
      ImageSize->{120, 60}], 
     GraphicsBox[
      {GrayLevel[1], EdgeForm[Thickness[
       Large]], {RectangleBox[{0, 0}], RectangleBox[{1, 0}], 
        RectangleBox[{2, 0}], RectangleBox[{3, 0}]}, RectangleBox[{0, 1}], 
       RectangleBox[{0, 2}]},
      ImageSize->{120, 90}], 
     GraphicsBox[
      {GrayLevel[1], EdgeForm[Thickness[
       Large]], {RectangleBox[{0, 0}], RectangleBox[{1, 0}], 
        RectangleBox[{2, 0}]}, {RectangleBox[{0, 1}], RectangleBox[{1, 1}], 
        RectangleBox[{2, 1}]}},
      ImageSize->{90, 60}], 
     GraphicsBox[
      {GrayLevel[1], EdgeForm[Thickness[
       Large]], {RectangleBox[{0, 0}], RectangleBox[{1, 0}], 
        RectangleBox[{2, 0}]}, {RectangleBox[{0, 1}], RectangleBox[{1, 1}]}, 
       RectangleBox[{0, 2}]},
      ImageSize->{90, 90}], 
     GraphicsBox[
      {GrayLevel[1], EdgeForm[Thickness[
       Large]], {RectangleBox[{0, 0}], RectangleBox[{1, 0}], 
        RectangleBox[{2, 0}]}, RectangleBox[{0, 1}], RectangleBox[{0, 2}], 
       RectangleBox[{0, 3}]},
      ImageSize->{90, 120}], 
     GraphicsBox[
      {GrayLevel[1], EdgeForm[Thickness[
       Large]], {RectangleBox[{0, 0}], RectangleBox[{1, 0}]}, {
        RectangleBox[{0, 1}], RectangleBox[{1, 1}]}, {RectangleBox[{0, 2}], 
        RectangleBox[{1, 2}]}},
      ImageSize->{60, 90}], 
     GraphicsBox[
      {GrayLevel[1], EdgeForm[Thickness[
       Large]], {RectangleBox[{0, 0}], RectangleBox[{1, 0}]}, {
        RectangleBox[{0, 1}], RectangleBox[{1, 1}]}, RectangleBox[{0, 2}], 
       RectangleBox[{0, 3}]},
      ImageSize->{60, 120}], 
     GraphicsBox[
      {GrayLevel[1], EdgeForm[Thickness[
       Large]], {RectangleBox[{0, 0}], RectangleBox[{1, 0}]}, 
       RectangleBox[{0, 1}], RectangleBox[{0, 2}], RectangleBox[{0, 3}], 
       RectangleBox[{0, 4}]},
      ImageSize->{60, 150}], 
     GraphicsBox[
      {GrayLevel[1], EdgeForm[Thickness[Large]], RectangleBox[{0, 0}], 
       RectangleBox[{0, 1}], RectangleBox[{0, 2}], RectangleBox[{0, 3}], 
       RectangleBox[{0, 4}], RectangleBox[{0, 5}]},
      ImageSize->{30, 180}]},
    {
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox["5",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox["9",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox["10",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox["5",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox["16",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox["10",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox["5",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox["9",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox["5",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 0, 1]]},
    {
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          StyleBox[
           RowBox[{"1", "|", "1"}],
           StripOnInput->False,
           LineColor->GrayLevel[0.5],
           FrontFaceColor->GrayLevel[0.5],
           BackFaceColor->GrayLevel[0.5],
           GraphicsColor->GrayLevel[0.5],
           FontWeight->Bold,
           FontColor->GrayLevel[0.5]], 
          StyleBox["0",
           StripOnInput->False,
           LineColor->RGBColor[0, 1, 0],
           FrontFaceColor->RGBColor[0, 1, 0],
           BackFaceColor->RGBColor[0, 1, 0],
           GraphicsColor->RGBColor[0, 1, 0],
           FontWeight->Bold,
           FontColor->RGBColor[0, 1, 0]]},
         {
          StyleBox[
           RowBox[{"1", "|", "2"}],
           StripOnInput->False,
           LineColor->GrayLevel[0.5],
           FrontFaceColor->GrayLevel[0.5],
           BackFaceColor->GrayLevel[0.5],
           GraphicsColor->GrayLevel[0.5],
           FontWeight->Bold,
           FontColor->GrayLevel[0.5]], 
          StyleBox["0",
           StripOnInput->False,
           LineColor->RGBColor[0, 1, 0],
           FrontFaceColor->RGBColor[0, 1, 0],
           BackFaceColor->RGBColor[0, 1, 0],
           GraphicsColor->RGBColor[0, 1, 0],
           FontWeight->Bold,
           FontColor->RGBColor[0, 1, 0]]},
         {
          StyleBox[
           RowBox[{"1", "|", "3"}],
           StripOnInput->False,
           LineColor->GrayLevel[0.5],
           FrontFaceColor->GrayLevel[0.5],
           BackFaceColor->GrayLevel[0.5],
           GraphicsColor->GrayLevel[0.5],
           FontWeight->Bold,
           FontColor->GrayLevel[0.5]], 
          StyleBox["0",
           StripOnInput->False,
           LineColor->RGBColor[0, 1, 0],
           FrontFaceColor->RGBColor[0, 1, 0],
           BackFaceColor->RGBColor[0, 1, 0],
           GraphicsColor->RGBColor[0, 1, 0],
           FontWeight->Bold,
           FontColor->RGBColor[0, 1, 0]]},
         {
          StyleBox[
           RowBox[{"1", "|", "4"}],
           StripOnInput->False,
           LineColor->GrayLevel[0.5],
           FrontFaceColor->GrayLevel[0.5],
           BackFaceColor->GrayLevel[0.5],
           GraphicsColor->GrayLevel[0.5],
           FontWeight->Bold,
           FontColor->GrayLevel[0.5]], 
          StyleBox["0",
           StripOnInput->False,
           LineColor->RGBColor[0, 1, 0],
           FrontFaceColor->RGBColor[0, 1, 0],
           BackFaceColor->RGBColor[0, 1, 0],
           GraphicsColor->RGBColor[0, 1, 0],
           FontWeight->Bold,
           FontColor->RGBColor[0, 1, 0]]},
         {
          StyleBox[
           RowBox[{"1", "|", "5"}],
           StripOnInput->False,
           LineColor->GrayLevel[0.5],
           FrontFaceColor->GrayLevel[0.5],
           BackFaceColor->GrayLevel[0.5],
           GraphicsColor->GrayLevel[0.5],
           FontWeight->Bold,
           FontColor->GrayLevel[0.5]], 
          StyleBox["0",
           StripOnInput->False,
           LineColor->RGBColor[0, 1, 0],
           FrontFaceColor->RGBColor[0, 1, 0],
           BackFaceColor->RGBColor[0, 1, 0],
           GraphicsColor->RGBColor[0, 1, 0],
           FontWeight->Bold,
           FontColor->RGBColor[0, 1, 0]]},
         {
          StyleBox[
           RowBox[{"1", "|", "6"}],
           StripOnInput->False,
           LineColor->GrayLevel[0.5],
           FrontFaceColor->GrayLevel[0.5],
           BackFaceColor->GrayLevel[0.5],
           GraphicsColor->GrayLevel[0.5],
           FontWeight->Bold,
           FontColor->GrayLevel[0.5]], 
          StyleBox["0",
           StripOnInput->False,
           LineColor->RGBColor[0, 1, 0],
           FrontFaceColor->RGBColor[0, 1, 0],
           BackFaceColor->RGBColor[0, 1, 0],
           GraphicsColor->RGBColor[0, 1, 0],
           FontWeight->Bold,
           FontColor->RGBColor[0, 1, 0]]}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
          "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          StyleBox[
           RowBox[{"2", "|", "1"}],
           StripOnInput->False,
           LineColor->GrayLevel[0.5],
           FrontFaceColor->GrayLevel[0.5],
           BackFaceColor->GrayLevel[0.5],
           GraphicsColor->GrayLevel[0.5],
           FontWeight->Bold,
           FontColor->GrayLevel[0.5]], 
          StyleBox["0",
           StripOnInput->False,
           LineColor->RGBColor[0, 1, 0],
           FrontFaceColor->RGBColor[0, 1, 0],
           BackFaceColor->RGBColor[0, 1, 0],
           GraphicsColor->RGBColor[0, 1, 0],
           FontWeight->Bold,
           FontColor->RGBColor[0, 1, 0]]},
         {
          StyleBox[
           RowBox[{"1", "|", "1"}],
           StripOnInput->False,
           LineColor->GrayLevel[0.5],
           FrontFaceColor->GrayLevel[0.5],
           BackFaceColor->GrayLevel[0.5],
           GraphicsColor->GrayLevel[0.5],
           FontWeight->Bold,
           FontColor->GrayLevel[0.5]], 
          StyleBox["0",
           StripOnInput->False,
           LineColor->RGBColor[0, 1, 0],
           FrontFaceColor->RGBColor[0, 1, 0],
           BackFaceColor->RGBColor[0, 1, 0],
           GraphicsColor->RGBColor[0, 1, 0],
           FontWeight->Bold,
           FontColor->RGBColor[0, 1, 0]]},
         {
          StyleBox[
           RowBox[{"1", "|", "2"}],
           StripOnInput->False,
           LineColor->GrayLevel[0.5],
           FrontFaceColor->GrayLevel[0.5],
           BackFaceColor->GrayLevel[0.5],
           GraphicsColor->GrayLevel[0.5],
           FontWeight->Bold,
           FontColor->GrayLevel[0.5]], 
          StyleBox["0",
           StripOnInput->False,
           LineColor->RGBColor[0, 1, 0],
           FrontFaceColor->RGBColor[0, 1, 0],
           BackFaceColor->RGBColor[0, 1, 0],
           GraphicsColor->RGBColor[0, 1, 0],
           FontWeight->Bold,
           FontColor->RGBColor[0, 1, 0]]},
         {
          StyleBox[
           RowBox[{"1", "|", "3"}],
           StripOnInput->False,
           LineColor->GrayLevel[0.5],
           FrontFaceColor->GrayLevel[0.5],
           BackFaceColor->GrayLevel[0.5],
           GraphicsColor->GrayLevel[0.5],
           FontWeight->Bold,
           FontColor->GrayLevel[0.5]], 
          StyleBox["0",
           StripOnInput->False,
           LineColor->RGBColor[0, 1, 0],
           FrontFaceColor->RGBColor[0, 1, 0],
           BackFaceColor->RGBColor[0, 1, 0],
           GraphicsColor->RGBColor[0, 1, 0],
           FontWeight->Bold,
           FontColor->RGBColor[0, 1, 0]]},
         {
          StyleBox[
           RowBox[{"1", "|", "4"}],
           StripOnInput->False,
           LineColor->GrayLevel[0.5],
           FrontFaceColor->GrayLevel[0.5],
           BackFaceColor->GrayLevel[0.5],
           GraphicsColor->GrayLevel[0.5],
           FontWeight->Bold,
           FontColor->GrayLevel[0.5]], 
          StyleBox["0",
           StripOnInput->False,
           LineColor->RGBColor[0, 1, 0],
           FrontFaceColor->RGBColor[0, 1, 0],
           BackFaceColor->RGBColor[0, 1, 0],
           GraphicsColor->RGBColor[0, 1, 0],
           FontWeight->Bold,
           FontColor->RGBColor[0, 1, 0]]},
         {
          StyleBox[
           RowBox[{"1", "|", "5"}],
           StripOnInput->False,
           LineColor->GrayLevel[0.5],
           FrontFaceColor->GrayLevel[0.5],
           BackFaceColor->GrayLevel[0.5],
           GraphicsColor->GrayLevel[0.5],
           FontWeight->Bold,
           FontColor->GrayLevel[0.5]], 
          StyleBox["0",
           StripOnInput->False,
           LineColor->RGBColor[0, 1, 0],
           FrontFaceColor->RGBColor[0, 1, 0],
           BackFaceColor->RGBColor[0, 1, 0],
           GraphicsColor->RGBColor[0, 1, 0],
           FontWeight->Bold,
           FontColor->RGBColor[0, 1, 0]]}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
          "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          StyleBox[
           RowBox[{"2", "|", "1"}],
           StripOnInput->False,
           LineColor->GrayLevel[0.5],
           FrontFaceColor->GrayLevel[0.5],
           BackFaceColor->GrayLevel[0.5],
           GraphicsColor->GrayLevel[0.5],
           FontWeight->Bold,
           FontColor->GrayLevel[0.5]], 
          StyleBox["0",
           StripOnInput->False,
           LineColor->RGBColor[0, 1, 0],
           FrontFaceColor->RGBColor[0, 1, 0],
           BackFaceColor->RGBColor[0, 1, 0],
           GraphicsColor->RGBColor[0, 1, 0],
           FontWeight->Bold,
           FontColor->RGBColor[0, 1, 0]]},
         {
          StyleBox[
           RowBox[{"2", "|", "2"}],
           StripOnInput->False,
           LineColor->GrayLevel[0.5],
           FrontFaceColor->GrayLevel[0.5],
           BackFaceColor->GrayLevel[0.5],
           GraphicsColor->GrayLevel[0.5],
           FontWeight->Bold,
           FontColor->GrayLevel[0.5]], 
          StyleBox["0",
           StripOnInput->False,
           LineColor->RGBColor[0, 1, 0],
           FrontFaceColor->RGBColor[0, 1, 0],
           BackFaceColor->RGBColor[0, 1, 0],
           GraphicsColor->RGBColor[0, 1, 0],
           FontWeight->Bold,
           FontColor->RGBColor[0, 1, 0]]},
         {
          StyleBox[
           RowBox[{"1", "|", "2"}],
           StripOnInput->False,
           LineColor->GrayLevel[0.5],
           FrontFaceColor->GrayLevel[0.5],
           BackFaceColor->GrayLevel[0.5],
           GraphicsColor->GrayLevel[0.5],
           FontWeight->Bold,
           FontColor->GrayLevel[0.5]], 
          StyleBox["4",
           StripOnInput->False,
           LineColor->RGBColor[1, 0, 0],
           FrontFaceColor->RGBColor[1, 0, 0],
           BackFaceColor->RGBColor[1, 0, 0],
           GraphicsColor->RGBColor[1, 0, 0],
           FontColor->RGBColor[1, 0, 0]]},
         {
          StyleBox[
           RowBox[{"1", "|", "3"}],
           StripOnInput->False,
           LineColor->GrayLevel[0.5],
           FrontFaceColor->GrayLevel[0.5],
           BackFaceColor->GrayLevel[0.5],
           GraphicsColor->GrayLevel[0.5],
           FontWeight->Bold,
           FontColor->GrayLevel[0.5]], 
          StyleBox["4",
           StripOnInput->False,
           LineColor->RGBColor[1, 0, 0],
           FrontFaceColor->RGBColor[1, 0, 0],
           BackFaceColor->RGBColor[1, 0, 0],
           GraphicsColor->RGBColor[1, 0, 0],
           FontColor->RGBColor[1, 0, 0]]},
         {
          StyleBox[
           RowBox[{"1", "|", "4"}],
           StripOnInput->False,
           LineColor->GrayLevel[0.5],
           FrontFaceColor->GrayLevel[0.5],
           BackFaceColor->GrayLevel[0.5],
           GraphicsColor->GrayLevel[0.5],
           FontWeight->Bold,
           FontColor->GrayLevel[0.5]], 
          StyleBox["4",
           StripOnInput->False,
           LineColor->RGBColor[1, 0, 0],
           FrontFaceColor->RGBColor[1, 0, 0],
           BackFaceColor->RGBColor[1, 0, 0],
           GraphicsColor->RGBColor[1, 0, 0],
           FontColor->RGBColor[1, 0, 0]]}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
          "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          StyleBox[
           RowBox[{"3", "|", "1"}],
           StripOnInput->False,
           LineColor->GrayLevel[0.5],
           FrontFaceColor->GrayLevel[0.5],
           BackFaceColor->GrayLevel[0.5],
           GraphicsColor->GrayLevel[0.5],
           FontWeight->Bold,
           FontColor->GrayLevel[0.5]], 
          StyleBox["0",
           StripOnInput->False,
           LineColor->RGBColor[0, 1, 0],
           FrontFaceColor->RGBColor[0, 1, 0],
           BackFaceColor->RGBColor[0, 1, 0],
           GraphicsColor->RGBColor[0, 1, 0],
           FontWeight->Bold,
           FontColor->RGBColor[0, 1, 0]]},
         {
          StyleBox[
           RowBox[{"2", "|", "1"}],
           StripOnInput->False,
           LineColor->GrayLevel[0.5],
           FrontFaceColor->GrayLevel[0.5],
           BackFaceColor->GrayLevel[0.5],
           GraphicsColor->GrayLevel[0.5],
           FontWeight->Bold,
           FontColor->GrayLevel[0.5]], 
          StyleBox["0",
           StripOnInput->False,
           LineColor->RGBColor[0, 1, 0],
           FrontFaceColor->RGBColor[0, 1, 0],
           BackFaceColor->RGBColor[0, 1, 0],
           GraphicsColor->RGBColor[0, 1, 0],
           FontWeight->Bold,
           FontColor->RGBColor[0, 1, 0]]},
         {
          StyleBox[
           RowBox[{"1", "|", "1"}],
           StripOnInput->False,
           LineColor->GrayLevel[0.5],
           FrontFaceColor->GrayLevel[0.5],
           BackFaceColor->GrayLevel[0.5],
           GraphicsColor->GrayLevel[0.5],
           FontWeight->Bold,
           FontColor->GrayLevel[0.5]], 
          StyleBox["0",
           StripOnInput->False,
           LineColor->RGBColor[0, 1, 0],
           FrontFaceColor->RGBColor[0, 1, 0],
           BackFaceColor->RGBColor[0, 1, 0],
           GraphicsColor->RGBColor[0, 1, 0],
           FontWeight->Bold,
           FontColor->RGBColor[0, 1, 0]]},
         {
          StyleBox[
           RowBox[{"1", "|", "2"}],
           StripOnInput->False,
           LineColor->GrayLevel[0.5],
           FrontFaceColor->GrayLevel[0.5],
           BackFaceColor->GrayLevel[0.5],
           GraphicsColor->GrayLevel[0.5],
           FontWeight->Bold,
           FontColor->GrayLevel[0.5]], 
          StyleBox["0",
           StripOnInput->False,
           LineColor->RGBColor[0, 1, 0],
           FrontFaceColor->RGBColor[0, 1, 0],
           BackFaceColor->RGBColor[0, 1, 0],
           GraphicsColor->RGBColor[0, 1, 0],
           FontWeight->Bold,
           FontColor->RGBColor[0, 1, 0]]},
         {
          StyleBox[
           RowBox[{"1", "|", "3"}],
           StripOnInput->False,
           LineColor->GrayLevel[0.5],
           FrontFaceColor->GrayLevel[0.5],
           BackFaceColor->GrayLevel[0.5],
           GraphicsColor->GrayLevel[0.5],
           FontWeight->Bold,
           FontColor->GrayLevel[0.5]], 
          StyleBox["0",
           StripOnInput->False,
           LineColor->RGBColor[0, 1, 0],
           FrontFaceColor->RGBColor[0, 1, 0],
           BackFaceColor->RGBColor[0, 1, 0],
           GraphicsColor->RGBColor[0, 1, 0],
           FontWeight->Bold,
           FontColor->RGBColor[0, 1, 0]]},
         {
          StyleBox[
           RowBox[{"1", "|", "4"}],
           StripOnInput->False,
           LineColor->GrayLevel[0.5],
           FrontFaceColor->GrayLevel[0.5],
           BackFaceColor->GrayLevel[0.5],
           GraphicsColor->GrayLevel[0.5],
           FontWeight->Bold,
           FontColor->GrayLevel[0.5]], 
          StyleBox["0",
           StripOnInput->False,
           LineColor->RGBColor[0, 1, 0],
           FrontFaceColor->RGBColor[0, 1, 0],
           BackFaceColor->RGBColor[0, 1, 0],
           GraphicsColor->RGBColor[0, 1, 0],
           FontWeight->Bold,
           FontColor->RGBColor[0, 1, 0]]}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
          "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          StyleBox[
           RowBox[{"2", "|", "1"}],
           StripOnInput->False,
           LineColor->GrayLevel[0.5],
           FrontFaceColor->GrayLevel[0.5],
           BackFaceColor->GrayLevel[0.5],
           GraphicsColor->GrayLevel[0.5],
           FontWeight->Bold,
           FontColor->GrayLevel[0.5]], 
          StyleBox["4",
           StripOnInput->False,
           LineColor->RGBColor[1, 0, 0],
           FrontFaceColor->RGBColor[1, 0, 0],
           BackFaceColor->RGBColor[1, 0, 0],
           GraphicsColor->RGBColor[1, 0, 0],
           FontColor->RGBColor[1, 0, 0]]},
         {
          StyleBox[
           RowBox[{"2", "|", "2"}],
           StripOnInput->False,
           LineColor->GrayLevel[0.5],
           FrontFaceColor->GrayLevel[0.5],
           BackFaceColor->GrayLevel[0.5],
           GraphicsColor->GrayLevel[0.5],
           FontWeight->Bold,
           FontColor->GrayLevel[0.5]], 
          StyleBox["0",
           StripOnInput->False,
           LineColor->RGBColor[0, 1, 0],
           FrontFaceColor->RGBColor[0, 1, 0],
           BackFaceColor->RGBColor[0, 1, 0],
           GraphicsColor->RGBColor[0, 1, 0],
           FontWeight->Bold,
           FontColor->RGBColor[0, 1, 0]]},
         {
          StyleBox[
           RowBox[{"2", "|", "3"}],
           StripOnInput->False,
           LineColor->GrayLevel[0.5],
           FrontFaceColor->GrayLevel[0.5],
           BackFaceColor->GrayLevel[0.5],
           GraphicsColor->GrayLevel[0.5],
           FontWeight->Bold,
           FontColor->GrayLevel[0.5]], 
          StyleBox["0",
           StripOnInput->False,
           LineColor->RGBColor[0, 1, 0],
           FrontFaceColor->RGBColor[0, 1, 0],
           BackFaceColor->RGBColor[0, 1, 0],
           GraphicsColor->RGBColor[0, 1, 0],
           FontWeight->Bold,
           FontColor->RGBColor[0, 1, 0]]},
         {
          StyleBox[
           RowBox[{"1", "|", "3"}],
           StripOnInput->False,
           LineColor->GrayLevel[0.5],
           FrontFaceColor->GrayLevel[0.5],
           BackFaceColor->GrayLevel[0.5],
           GraphicsColor->GrayLevel[0.5],
           FontWeight->Bold,
           FontColor->GrayLevel[0.5]], 
          StyleBox["59",
           StripOnInput->False,
           LineColor->RGBColor[1, 0, 0],
           FrontFaceColor->RGBColor[1, 0, 0],
           BackFaceColor->RGBColor[1, 0, 0],
           GraphicsColor->RGBColor[1, 0, 0],
           FontColor->RGBColor[1, 0, 0]]}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
          "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          StyleBox[
           RowBox[{"3", "|", "1"}],
           StripOnInput->False,
           LineColor->GrayLevel[0.5],
           FrontFaceColor->GrayLevel[0.5],
           BackFaceColor->GrayLevel[0.5],
           GraphicsColor->GrayLevel[0.5],
           FontWeight->Bold,
           FontColor->GrayLevel[0.5]], 
          StyleBox["4",
           StripOnInput->False,
           LineColor->RGBColor[1, 0, 0],
           FrontFaceColor->RGBColor[1, 0, 0],
           BackFaceColor->RGBColor[1, 0, 0],
           GraphicsColor->RGBColor[1, 0, 0],
           FontColor->RGBColor[1, 0, 0]]},
         {
          StyleBox[
           RowBox[{"2", "|", "1"}],
           StripOnInput->False,
           LineColor->GrayLevel[0.5],
           FrontFaceColor->GrayLevel[0.5],
           BackFaceColor->GrayLevel[0.5],
           GraphicsColor->GrayLevel[0.5],
           FontWeight->Bold,
           FontColor->GrayLevel[0.5]], 
          StyleBox["4",
           StripOnInput->False,
           LineColor->RGBColor[1, 0, 0],
           FrontFaceColor->RGBColor[1, 0, 0],
           BackFaceColor->RGBColor[1, 0, 0],
           GraphicsColor->RGBColor[1, 0, 0],
           FontColor->RGBColor[1, 0, 0]]},
         {
          StyleBox[
           RowBox[{"2", "|", "2"}],
           StripOnInput->False,
           LineColor->GrayLevel[0.5],
           FrontFaceColor->GrayLevel[0.5],
           BackFaceColor->GrayLevel[0.5],
           GraphicsColor->GrayLevel[0.5],
           FontWeight->Bold,
           FontColor->GrayLevel[0.5]], 
          StyleBox["0",
           StripOnInput->False,
           LineColor->RGBColor[0, 1, 0],
           FrontFaceColor->RGBColor[0, 1, 0],
           BackFaceColor->RGBColor[0, 1, 0],
           GraphicsColor->RGBColor[0, 1, 0],
           FontWeight->Bold,
           FontColor->RGBColor[0, 1, 0]]},
         {
          StyleBox[
           RowBox[{"1", "|", "2"}],
           StripOnInput->False,
           LineColor->GrayLevel[0.5],
           FrontFaceColor->GrayLevel[0.5],
           BackFaceColor->GrayLevel[0.5],
           GraphicsColor->GrayLevel[0.5],
           FontWeight->Bold,
           FontColor->GrayLevel[0.5]], 
          StyleBox["4",
           StripOnInput->False,
           LineColor->RGBColor[1, 0, 0],
           FrontFaceColor->RGBColor[1, 0, 0],
           BackFaceColor->RGBColor[1, 0, 0],
           GraphicsColor->RGBColor[1, 0, 0],
           FontColor->RGBColor[1, 0, 0]]},
         {
          StyleBox[
           RowBox[{"1", "|", "3"}],
           StripOnInput->False,
           LineColor->GrayLevel[0.5],
           FrontFaceColor->GrayLevel[0.5],
           BackFaceColor->GrayLevel[0.5],
           GraphicsColor->GrayLevel[0.5],
           FontWeight->Bold,
           FontColor->GrayLevel[0.5]], 
          StyleBox["4",
           StripOnInput->False,
           LineColor->RGBColor[1, 0, 0],
           FrontFaceColor->RGBColor[1, 0, 0],
           BackFaceColor->RGBColor[1, 0, 0],
           GraphicsColor->RGBColor[1, 0, 0],
           FontColor->RGBColor[1, 0, 0]]}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
          "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          StyleBox[
           RowBox[{"4", "|", "1"}],
           StripOnInput->False,
           LineColor->GrayLevel[0.5],
           FrontFaceColor->GrayLevel[0.5],
           BackFaceColor->GrayLevel[0.5],
           GraphicsColor->GrayLevel[0.5],
           FontWeight->Bold,
           FontColor->GrayLevel[0.5]], 
          StyleBox["0",
           StripOnInput->False,
           LineColor->RGBColor[0, 1, 0],
           FrontFaceColor->RGBColor[0, 1, 0],
           BackFaceColor->RGBColor[0, 1, 0],
           GraphicsColor->RGBColor[0, 1, 0],
           FontWeight->Bold,
           FontColor->RGBColor[0, 1, 0]]},
         {
          StyleBox[
           RowBox[{"3", "|", "1"}],
           StripOnInput->False,
           LineColor->GrayLevel[0.5],
           FrontFaceColor->GrayLevel[0.5],
           BackFaceColor->GrayLevel[0.5],
           GraphicsColor->GrayLevel[0.5],
           FontWeight->Bold,
           FontColor->GrayLevel[0.5]], 
          StyleBox["0",
           StripOnInput->False,
           LineColor->RGBColor[0, 1, 0],
           FrontFaceColor->RGBColor[0, 1, 0],
           BackFaceColor->RGBColor[0, 1, 0],
           GraphicsColor->RGBColor[0, 1, 0],
           FontWeight->Bold,
           FontColor->RGBColor[0, 1, 0]]},
         {
          StyleBox[
           RowBox[{"2", "|", "1"}],
           StripOnInput->False,
           LineColor->GrayLevel[0.5],
           FrontFaceColor->GrayLevel[0.5],
           BackFaceColor->GrayLevel[0.5],
           GraphicsColor->GrayLevel[0.5],
           FontWeight->Bold,
           FontColor->GrayLevel[0.5]], 
          StyleBox["0",
           StripOnInput->False,
           LineColor->RGBColor[0, 1, 0],
           FrontFaceColor->RGBColor[0, 1, 0],
           BackFaceColor->RGBColor[0, 1, 0],
           GraphicsColor->RGBColor[0, 1, 0],
           FontWeight->Bold,
           FontColor->RGBColor[0, 1, 0]]},
         {
          StyleBox[
           RowBox[{"1", "|", "1"}],
           StripOnInput->False,
           LineColor->GrayLevel[0.5],
           FrontFaceColor->GrayLevel[0.5],
           BackFaceColor->GrayLevel[0.5],
           GraphicsColor->GrayLevel[0.5],
           FontWeight->Bold,
           FontColor->GrayLevel[0.5]], 
          StyleBox["0",
           StripOnInput->False,
           LineColor->RGBColor[0, 1, 0],
           FrontFaceColor->RGBColor[0, 1, 0],
           BackFaceColor->RGBColor[0, 1, 0],
           GraphicsColor->RGBColor[0, 1, 0],
           FontWeight->Bold,
           FontColor->RGBColor[0, 1, 0]]},
         {
          StyleBox[
           RowBox[{"1", "|", "2"}],
           StripOnInput->False,
           LineColor->GrayLevel[0.5],
           FrontFaceColor->GrayLevel[0.5],
           BackFaceColor->GrayLevel[0.5],
           GraphicsColor->GrayLevel[0.5],
           FontWeight->Bold,
           FontColor->GrayLevel[0.5]], 
          StyleBox["0",
           StripOnInput->False,
           LineColor->RGBColor[0, 1, 0],
           FrontFaceColor->RGBColor[0, 1, 0],
           BackFaceColor->RGBColor[0, 1, 0],
           GraphicsColor->RGBColor[0, 1, 0],
           FontWeight->Bold,
           FontColor->RGBColor[0, 1, 0]]},
         {
          StyleBox[
           RowBox[{"1", "|", "3"}],
           StripOnInput->False,
           LineColor->GrayLevel[0.5],
           FrontFaceColor->GrayLevel[0.5],
           BackFaceColor->GrayLevel[0.5],
           GraphicsColor->GrayLevel[0.5],
           FontWeight->Bold,
           FontColor->GrayLevel[0.5]], 
          StyleBox["0",
           StripOnInput->False,
           LineColor->RGBColor[0, 1, 0],
           FrontFaceColor->RGBColor[0, 1, 0],
           BackFaceColor->RGBColor[0, 1, 0],
           GraphicsColor->RGBColor[0, 1, 0],
           FontWeight->Bold,
           FontColor->RGBColor[0, 1, 0]]}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
          "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          StyleBox[
           RowBox[{"3", "|", "1"}],
           StripOnInput->False,
           LineColor->GrayLevel[0.5],
           FrontFaceColor->GrayLevel[0.5],
           BackFaceColor->GrayLevel[0.5],
           GraphicsColor->GrayLevel[0.5],
           FontWeight->Bold,
           FontColor->GrayLevel[0.5]], 
          StyleBox["59",
           StripOnInput->False,
           LineColor->RGBColor[1, 0, 0],
           FrontFaceColor->RGBColor[1, 0, 0],
           BackFaceColor->RGBColor[1, 0, 0],
           GraphicsColor->RGBColor[1, 0, 0],
           FontColor->RGBColor[1, 0, 0]]},
         {
          StyleBox[
           RowBox[{"3", "|", "2"}],
           StripOnInput->False,
           LineColor->GrayLevel[0.5],
           FrontFaceColor->GrayLevel[0.5],
           BackFaceColor->GrayLevel[0.5],
           GraphicsColor->GrayLevel[0.5],
           FontWeight->Bold,
           FontColor->GrayLevel[0.5]], 
          StyleBox["0",
           StripOnInput->False,
           LineColor->RGBColor[0, 1, 0],
           FrontFaceColor->RGBColor[0, 1, 0],
           BackFaceColor->RGBColor[0, 1, 0],
           GraphicsColor->RGBColor[0, 1, 0],
           FontWeight->Bold,
           FontColor->RGBColor[0, 1, 0]]},
         {
          StyleBox[
           RowBox[{"2", "|", "2"}],
           StripOnInput->False,
           LineColor->GrayLevel[0.5],
           FrontFaceColor->GrayLevel[0.5],
           BackFaceColor->GrayLevel[0.5],
           GraphicsColor->GrayLevel[0.5],
           FontWeight->Bold,
           FontColor->GrayLevel[0.5]], 
          StyleBox["0",
           StripOnInput->False,
           LineColor->RGBColor[0, 1, 0],
           FrontFaceColor->RGBColor[0, 1, 0],
           BackFaceColor->RGBColor[0, 1, 0],
           GraphicsColor->RGBColor[0, 1, 0],
           FontWeight->Bold,
           FontColor->RGBColor[0, 1, 0]]},
         {
          StyleBox[
           RowBox[{"1", "|", "2"}],
           StripOnInput->False,
           LineColor->GrayLevel[0.5],
           FrontFaceColor->GrayLevel[0.5],
           BackFaceColor->GrayLevel[0.5],
           GraphicsColor->GrayLevel[0.5],
           FontWeight->Bold,
           FontColor->GrayLevel[0.5]], 
          StyleBox["4",
           StripOnInput->False,
           LineColor->RGBColor[1, 0, 0],
           FrontFaceColor->RGBColor[1, 0, 0],
           BackFaceColor->RGBColor[1, 0, 0],
           GraphicsColor->RGBColor[1, 0, 0],
           FontColor->RGBColor[1, 0, 0]]}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
          "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          StyleBox[
           RowBox[{"4", "|", "1"}],
           StripOnInput->False,
           LineColor->GrayLevel[0.5],
           FrontFaceColor->GrayLevel[0.5],
           BackFaceColor->GrayLevel[0.5],
           GraphicsColor->GrayLevel[0.5],
           FontWeight->Bold,
           FontColor->GrayLevel[0.5]], 
          StyleBox["4",
           StripOnInput->False,
           LineColor->RGBColor[1, 0, 0],
           FrontFaceColor->RGBColor[1, 0, 0],
           BackFaceColor->RGBColor[1, 0, 0],
           GraphicsColor->RGBColor[1, 0, 0],
           FontColor->RGBColor[1, 0, 0]]},
         {
          StyleBox[
           RowBox[{"3", "|", "1"}],
           StripOnInput->False,
           LineColor->GrayLevel[0.5],
           FrontFaceColor->GrayLevel[0.5],
           BackFaceColor->GrayLevel[0.5],
           GraphicsColor->GrayLevel[0.5],
           FontWeight->Bold,
           FontColor->GrayLevel[0.5]], 
          StyleBox["4",
           StripOnInput->False,
           LineColor->RGBColor[1, 0, 0],
           FrontFaceColor->RGBColor[1, 0, 0],
           BackFaceColor->RGBColor[1, 0, 0],
           GraphicsColor->RGBColor[1, 0, 0],
           FontColor->RGBColor[1, 0, 0]]},
         {
          StyleBox[
           RowBox[{"2", "|", "1"}],
           StripOnInput->False,
           LineColor->GrayLevel[0.5],
           FrontFaceColor->GrayLevel[0.5],
           BackFaceColor->GrayLevel[0.5],
           GraphicsColor->GrayLevel[0.5],
           FontWeight->Bold,
           FontColor->GrayLevel[0.5]], 
          StyleBox["4",
           StripOnInput->False,
           LineColor->RGBColor[1, 0, 0],
           FrontFaceColor->RGBColor[1, 0, 0],
           BackFaceColor->RGBColor[1, 0, 0],
           GraphicsColor->RGBColor[1, 0, 0],
           FontColor->RGBColor[1, 0, 0]]},
         {
          StyleBox[
           RowBox[{"2", "|", "2"}],
           StripOnInput->False,
           LineColor->GrayLevel[0.5],
           FrontFaceColor->GrayLevel[0.5],
           BackFaceColor->GrayLevel[0.5],
           GraphicsColor->GrayLevel[0.5],
           FontWeight->Bold,
           FontColor->GrayLevel[0.5]], 
          StyleBox["0",
           StripOnInput->False,
           LineColor->RGBColor[0, 1, 0],
           FrontFaceColor->RGBColor[0, 1, 0],
           BackFaceColor->RGBColor[0, 1, 0],
           GraphicsColor->RGBColor[0, 1, 0],
           FontWeight->Bold,
           FontColor->RGBColor[0, 1, 0]]},
         {
          StyleBox[
           RowBox[{"1", "|", "2"}],
           StripOnInput->False,
           LineColor->GrayLevel[0.5],
           FrontFaceColor->GrayLevel[0.5],
           BackFaceColor->GrayLevel[0.5],
           GraphicsColor->GrayLevel[0.5],
           FontWeight->Bold,
           FontColor->GrayLevel[0.5]], 
          StyleBox["0",
           StripOnInput->False,
           LineColor->RGBColor[0, 1, 0],
           FrontFaceColor->RGBColor[0, 1, 0],
           BackFaceColor->RGBColor[0, 1, 0],
           GraphicsColor->RGBColor[0, 1, 0],
           FontWeight->Bold,
           FontColor->RGBColor[0, 1, 0]]}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
          "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          StyleBox[
           RowBox[{"5", "|", "1"}],
           StripOnInput->False,
           LineColor->GrayLevel[0.5],
           FrontFaceColor->GrayLevel[0.5],
           BackFaceColor->GrayLevel[0.5],
           GraphicsColor->GrayLevel[0.5],
           FontWeight->Bold,
           FontColor->GrayLevel[0.5]], 
          StyleBox["0",
           StripOnInput->False,
           LineColor->RGBColor[0, 1, 0],
           FrontFaceColor->RGBColor[0, 1, 0],
           BackFaceColor->RGBColor[0, 1, 0],
           GraphicsColor->RGBColor[0, 1, 0],
           FontWeight->Bold,
           FontColor->RGBColor[0, 1, 0]]},
         {
          StyleBox[
           RowBox[{"4", "|", "1"}],
           StripOnInput->False,
           LineColor->GrayLevel[0.5],
           FrontFaceColor->GrayLevel[0.5],
           BackFaceColor->GrayLevel[0.5],
           GraphicsColor->GrayLevel[0.5],
           FontWeight->Bold,
           FontColor->GrayLevel[0.5]], 
          StyleBox["0",
           StripOnInput->False,
           LineColor->RGBColor[0, 1, 0],
           FrontFaceColor->RGBColor[0, 1, 0],
           BackFaceColor->RGBColor[0, 1, 0],
           GraphicsColor->RGBColor[0, 1, 0],
           FontWeight->Bold,
           FontColor->RGBColor[0, 1, 0]]},
         {
          StyleBox[
           RowBox[{"3", "|", "1"}],
           StripOnInput->False,
           LineColor->GrayLevel[0.5],
           FrontFaceColor->GrayLevel[0.5],
           BackFaceColor->GrayLevel[0.5],
           GraphicsColor->GrayLevel[0.5],
           FontWeight->Bold,
           FontColor->GrayLevel[0.5]], 
          StyleBox["0",
           StripOnInput->False,
           LineColor->RGBColor[0, 1, 0],
           FrontFaceColor->RGBColor[0, 1, 0],
           BackFaceColor->RGBColor[0, 1, 0],
           GraphicsColor->RGBColor[0, 1, 0],
           FontWeight->Bold,
           FontColor->RGBColor[0, 1, 0]]},
         {
          StyleBox[
           RowBox[{"2", "|", "1"}],
           StripOnInput->False,
           LineColor->GrayLevel[0.5],
           FrontFaceColor->GrayLevel[0.5],
           BackFaceColor->GrayLevel[0.5],
           GraphicsColor->GrayLevel[0.5],
           FontWeight->Bold,
           FontColor->GrayLevel[0.5]], 
          StyleBox["0",
           StripOnInput->False,
           LineColor->RGBColor[0, 1, 0],
           FrontFaceColor->RGBColor[0, 1, 0],
           BackFaceColor->RGBColor[0, 1, 0],
           GraphicsColor->RGBColor[0, 1, 0],
           FontWeight->Bold,
           FontColor->RGBColor[0, 1, 0]]},
         {
          StyleBox[
           RowBox[{"1", "|", "1"}],
           StripOnInput->False,
           LineColor->GrayLevel[0.5],
           FrontFaceColor->GrayLevel[0.5],
           BackFaceColor->GrayLevel[0.5],
           GraphicsColor->GrayLevel[0.5],
           FontWeight->Bold,
           FontColor->GrayLevel[0.5]], 
          StyleBox["0",
           StripOnInput->False,
           LineColor->RGBColor[0, 1, 0],
           FrontFaceColor->RGBColor[0, 1, 0],
           BackFaceColor->RGBColor[0, 1, 0],
           GraphicsColor->RGBColor[0, 1, 0],
           FontWeight->Bold,
           FontColor->RGBColor[0, 1, 0]]},
         {
          StyleBox[
           RowBox[{"1", "|", "2"}],
           StripOnInput->False,
           LineColor->GrayLevel[0.5],
           FrontFaceColor->GrayLevel[0.5],
           BackFaceColor->GrayLevel[0.5],
           GraphicsColor->GrayLevel[0.5],
           FontWeight->Bold,
           FontColor->GrayLevel[0.5]], 
          StyleBox["0",
           StripOnInput->False,
           LineColor->RGBColor[0, 1, 0],
           FrontFaceColor->RGBColor[0, 1, 0],
           BackFaceColor->RGBColor[0, 1, 0],
           GraphicsColor->RGBColor[0, 1, 0],
           FontWeight->Bold,
           FontColor->RGBColor[0, 1, 0]]}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
          "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          StyleBox[
           RowBox[{"6", "|", "1"}],
           StripOnInput->False,
           LineColor->GrayLevel[0.5],
           FrontFaceColor->GrayLevel[0.5],
           BackFaceColor->GrayLevel[0.5],
           GraphicsColor->GrayLevel[0.5],
           FontWeight->Bold,
           FontColor->GrayLevel[0.5]], 
          StyleBox["0",
           StripOnInput->False,
           LineColor->RGBColor[0, 1, 0],
           FrontFaceColor->RGBColor[0, 1, 0],
           BackFaceColor->RGBColor[0, 1, 0],
           GraphicsColor->RGBColor[0, 1, 0],
           FontWeight->Bold,
           FontColor->RGBColor[0, 1, 0]]},
         {
          StyleBox[
           RowBox[{"5", "|", "1"}],
           StripOnInput->False,
           LineColor->GrayLevel[0.5],
           FrontFaceColor->GrayLevel[0.5],
           BackFaceColor->GrayLevel[0.5],
           GraphicsColor->GrayLevel[0.5],
           FontWeight->Bold,
           FontColor->GrayLevel[0.5]], 
          StyleBox["0",
           StripOnInput->False,
           LineColor->RGBColor[0, 1, 0],
           FrontFaceColor->RGBColor[0, 1, 0],
           BackFaceColor->RGBColor[0, 1, 0],
           GraphicsColor->RGBColor[0, 1, 0],
           FontWeight->Bold,
           FontColor->RGBColor[0, 1, 0]]},
         {
          StyleBox[
           RowBox[{"4", "|", "1"}],
           StripOnInput->False,
           LineColor->GrayLevel[0.5],
           FrontFaceColor->GrayLevel[0.5],
           BackFaceColor->GrayLevel[0.5],
           GraphicsColor->GrayLevel[0.5],
           FontWeight->Bold,
           FontColor->GrayLevel[0.5]], 
          StyleBox["0",
           StripOnInput->False,
           LineColor->RGBColor[0, 1, 0],
           FrontFaceColor->RGBColor[0, 1, 0],
           BackFaceColor->RGBColor[0, 1, 0],
           GraphicsColor->RGBColor[0, 1, 0],
           FontWeight->Bold,
           FontColor->RGBColor[0, 1, 0]]},
         {
          StyleBox[
           RowBox[{"3", "|", "1"}],
           StripOnInput->False,
           LineColor->GrayLevel[0.5],
           FrontFaceColor->GrayLevel[0.5],
           BackFaceColor->GrayLevel[0.5],
           GraphicsColor->GrayLevel[0.5],
           FontWeight->Bold,
           FontColor->GrayLevel[0.5]], 
          StyleBox["0",
           StripOnInput->False,
           LineColor->RGBColor[0, 1, 0],
           FrontFaceColor->RGBColor[0, 1, 0],
           BackFaceColor->RGBColor[0, 1, 0],
           GraphicsColor->RGBColor[0, 1, 0],
           FontWeight->Bold,
           FontColor->RGBColor[0, 1, 0]]},
         {
          StyleBox[
           RowBox[{"2", "|", "1"}],
           StripOnInput->False,
           LineColor->GrayLevel[0.5],
           FrontFaceColor->GrayLevel[0.5],
           BackFaceColor->GrayLevel[0.5],
           GraphicsColor->GrayLevel[0.5],
           FontWeight->Bold,
           FontColor->GrayLevel[0.5]], 
          StyleBox["0",
           StripOnInput->False,
           LineColor->RGBColor[0, 1, 0],
           FrontFaceColor->RGBColor[0, 1, 0],
           BackFaceColor->RGBColor[0, 1, 0],
           GraphicsColor->RGBColor[0, 1, 0],
           FontWeight->Bold,
           FontColor->RGBColor[0, 1, 0]]},
         {
          StyleBox[
           RowBox[{"1", "|", "1"}],
           StripOnInput->False,
           LineColor->GrayLevel[0.5],
           FrontFaceColor->GrayLevel[0.5],
           BackFaceColor->GrayLevel[0.5],
           GraphicsColor->GrayLevel[0.5],
           FontWeight->Bold,
           FontColor->GrayLevel[0.5]], 
          StyleBox["0",
           StripOnInput->False,
           LineColor->RGBColor[0, 1, 0],
           FrontFaceColor->RGBColor[0, 1, 0],
           BackFaceColor->RGBColor[0, 1, 0],
           GraphicsColor->RGBColor[0, 1, 0],
           FontWeight->Bold,
           FontColor->RGBColor[0, 1, 0]]}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
          "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]}
   },
   AutoDelete->False,
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Grid"]], "Output",
 CellChangeTimes->{3.67799979051278*^9, 3.6789510892284613`*^9}]
}, Open  ]],

Cell["Solve only N\[GreaterEqual]2|M\[GreaterEqual]2 Q-systems", "Text",
 CellChangeTimes->{{3.6789511755313807`*^9, 3.678951181929666*^9}, {
  3.678951445209045*^9, 3.678951470039276*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"allalg2", "[", "yd_", "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"algs", ",", "mul"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"algs", "=", 
      RowBox[{
       RowBox[{"algebras", "[", "yd", "]"}], "//", 
       RowBox[{
        RowBox[{"Select", "[", 
         RowBox[{"#", ",", 
          RowBox[{
           RowBox[{"FreeQ", "[", 
            RowBox[{"#", ",", "1"}], "]"}], "&"}]}], "]"}], "&"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"mul", "=", 
      RowBox[{"mult", "[", "yd", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{
           "algs", "\[LeftDoubleBracket]", "k", "\[RightDoubleBracket]"}], "/.", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"a_", ",", "b_"}], "}"}], "\[RuleDelayed]", 
            RowBox[{"Style", "[", 
             RowBox[{
              RowBox[{"a", "|", "b"}], ",", "Gray", ",", "Bold"}], "]"}]}]}], 
          ",", 
          RowBox[{
           RowBox[{
            RowBox[{"Length", "[", 
             RowBox[{"DQ", "[", 
              RowBox[{
               RowBox[{"Sequence", "@@", 
                RowBox[{
                 RowBox[{"weights", "[", "yd", "]"}], "[", 
                 RowBox[{
                 "algs", "\[LeftDoubleBracket]", "k", 
                  "\[RightDoubleBracket]"}], "]"}]}], ",", 
               RowBox[{"Table", "[", 
                RowBox[{"0", ",", 
                 RowBox[{"algs", "\[LeftDoubleBracket]", 
                  RowBox[{"k", ",", "1"}], "\[RightDoubleBracket]"}]}], "]"}],
                ",", "1"}], "]"}], 
             StyleBox["]", "Input"]}], "-", "mul"}], "//", 
           RowBox[{
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"#", "\[Equal]", "0"}], ",", 
              RowBox[{"Style", "[", 
               RowBox[{"#", ",", "Green", ",", "Bold"}], "]"}], ",", 
              RowBox[{"Style", "[", 
               RowBox[{"#", ",", "Red"}], "]"}]}], "]"}], "&"}]}]}], "}"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", 
          RowBox[{"Length", "[", "algs", "]"}]}], "}"}]}], "]"}], "//", 
      "MatrixForm"}]}]}], "\[IndentingNewLine]", 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"allYD2", "[", "L_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"drawYD", "[", "#", "]"}], ",", 
        RowBox[{"Style", "[", 
         RowBox[{
          RowBox[{"mult", "[", "#", "]"}], ",", "Blue", ",", "Bold"}], "]"}], 
        ",", 
        RowBox[{"allalg2", "[", "#", "]"}]}], "}"}], "&"}], "/@", 
     RowBox[{"YD", "[", "L", "]"}]}], "//", "Transpose"}], "//", 
   "Grid"}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.675837882978346*^9, 3.675837966101475*^9}, {
   3.675838019476013*^9, 3.675838059301292*^9}, {3.6758381448018103`*^9, 
   3.675838193521686*^9}, {3.675838223544903*^9, 3.675838313411469*^9}, {
   3.675838465335211*^9, 3.67583856415809*^9}, {3.6758385959652357`*^9, 
   3.675838602678048*^9}, {3.675838643431672*^9, 3.6758387274173317`*^9}, 
   3.6758505758636837`*^9, {3.675850845447365*^9, 3.675850864745161*^9}, {
   3.676626827980403*^9, 3.676626970680049*^9}, {3.676627048098545*^9, 
   3.6766270791979103`*^9}, {3.676627125427112*^9, 3.676627164852234*^9}, {
   3.676627199135874*^9, 3.67662723787674*^9}, {3.676627305882618*^9, 
   3.6766273327712517`*^9}, {3.676627478987618*^9, 3.6766276032306843`*^9}, {
   3.676627635405374*^9, 3.676627664172085*^9}, {3.6766279345055923`*^9, 
   3.676627981751824*^9}, {3.676628031991383*^9, 3.676628066933597*^9}, {
   3.67662904041465*^9, 3.6766290531588793`*^9}, {3.676629376183139*^9, 
   3.676629400803864*^9}, {3.677998915824149*^9, 3.677998993294714*^9}, {
   3.677999052307129*^9, 3.677999092635674*^9}, {3.677999231064705*^9, 
   3.677999247991725*^9}, {3.677999507188311*^9, 3.677999509227944*^9}, {
   3.677999563259966*^9, 3.6779995879285307`*^9}, {3.677999624371752*^9, 
   3.677999653057569*^9}, {3.67895118532381*^9, 3.6789511896757717`*^9}, {
   3.678951255403002*^9, 3.678951260648822*^9}},
 Background->GrayLevel[0.85]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"allYD2", "[", "6", "]"}]], "Input",
 CellChangeTimes->{{3.678951287810399*^9, 3.678951288113496*^9}}],

Cell[BoxData[
 TagBox[GridBox[{
    {
     GraphicsBox[
      {GrayLevel[1], EdgeForm[Thickness[Large]], RectangleBox[{0, 0}], 
       RectangleBox[{1, 0}], RectangleBox[{2, 0}], RectangleBox[{3, 0}], 
       RectangleBox[{4, 0}], RectangleBox[{5, 0}]},
      ImageSize->{180, 30}], 
     GraphicsBox[
      {GrayLevel[1], EdgeForm[Thickness[
       Large]], {RectangleBox[{0, 0}], RectangleBox[{1, 0}], 
        RectangleBox[{2, 0}], RectangleBox[{3, 0}], RectangleBox[{4, 0}]}, 
       RectangleBox[{0, 1}]},
      ImageSize->{150, 60}], 
     GraphicsBox[
      {GrayLevel[1], EdgeForm[Thickness[
       Large]], {RectangleBox[{0, 0}], RectangleBox[{1, 0}], 
        RectangleBox[{2, 0}], RectangleBox[{3, 0}]}, {RectangleBox[{0, 1}], 
        RectangleBox[{1, 1}]}},
      ImageSize->{120, 60}], 
     GraphicsBox[
      {GrayLevel[1], EdgeForm[Thickness[
       Large]], {RectangleBox[{0, 0}], RectangleBox[{1, 0}], 
        RectangleBox[{2, 0}], RectangleBox[{3, 0}]}, RectangleBox[{0, 1}], 
       RectangleBox[{0, 2}]},
      ImageSize->{120, 90}], 
     GraphicsBox[
      {GrayLevel[1], EdgeForm[Thickness[
       Large]], {RectangleBox[{0, 0}], RectangleBox[{1, 0}], 
        RectangleBox[{2, 0}]}, {RectangleBox[{0, 1}], RectangleBox[{1, 1}], 
        RectangleBox[{2, 1}]}},
      ImageSize->{90, 60}], 
     GraphicsBox[
      {GrayLevel[1], EdgeForm[Thickness[
       Large]], {RectangleBox[{0, 0}], RectangleBox[{1, 0}], 
        RectangleBox[{2, 0}]}, {RectangleBox[{0, 1}], RectangleBox[{1, 1}]}, 
       RectangleBox[{0, 2}]},
      ImageSize->{90, 90}], 
     GraphicsBox[
      {GrayLevel[1], EdgeForm[Thickness[
       Large]], {RectangleBox[{0, 0}], RectangleBox[{1, 0}], 
        RectangleBox[{2, 0}]}, RectangleBox[{0, 1}], RectangleBox[{0, 2}], 
       RectangleBox[{0, 3}]},
      ImageSize->{90, 120}], 
     GraphicsBox[
      {GrayLevel[1], EdgeForm[Thickness[
       Large]], {RectangleBox[{0, 0}], RectangleBox[{1, 0}]}, {
        RectangleBox[{0, 1}], RectangleBox[{1, 1}]}, {RectangleBox[{0, 2}], 
        RectangleBox[{1, 2}]}},
      ImageSize->{60, 90}], 
     GraphicsBox[
      {GrayLevel[1], EdgeForm[Thickness[
       Large]], {RectangleBox[{0, 0}], RectangleBox[{1, 0}]}, {
        RectangleBox[{0, 1}], RectangleBox[{1, 1}]}, RectangleBox[{0, 2}], 
       RectangleBox[{0, 3}]},
      ImageSize->{60, 120}], 
     GraphicsBox[
      {GrayLevel[1], EdgeForm[Thickness[
       Large]], {RectangleBox[{0, 0}], RectangleBox[{1, 0}]}, 
       RectangleBox[{0, 1}], RectangleBox[{0, 2}], RectangleBox[{0, 3}], 
       RectangleBox[{0, 4}]},
      ImageSize->{60, 150}], 
     GraphicsBox[
      {GrayLevel[1], EdgeForm[Thickness[Large]], RectangleBox[{0, 0}], 
       RectangleBox[{0, 1}], RectangleBox[{0, 2}], RectangleBox[{0, 3}], 
       RectangleBox[{0, 4}], RectangleBox[{0, 5}]},
      ImageSize->{30, 180}]},
    {
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox["5",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox["9",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox["10",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox["5",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox["16",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox["10",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox["5",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox["9",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox["5",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 0, 1]]},
    {
     TagBox[
      RowBox[{"{", "}"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], 
     TagBox[
      RowBox[{"{", "}"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          StyleBox[
           RowBox[{"2", "|", "2"}],
           StripOnInput->False,
           LineColor->GrayLevel[0.5],
           FrontFaceColor->GrayLevel[0.5],
           BackFaceColor->GrayLevel[0.5],
           GraphicsColor->GrayLevel[0.5],
           FontWeight->Bold,
           FontColor->GrayLevel[0.5]], 
          StyleBox["0",
           StripOnInput->False,
           LineColor->RGBColor[0, 1, 0],
           FrontFaceColor->RGBColor[0, 1, 0],
           BackFaceColor->RGBColor[0, 1, 0],
           GraphicsColor->RGBColor[0, 1, 0],
           FontWeight->Bold,
           FontColor->RGBColor[0, 1, 0]]}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
          "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], 
     TagBox[
      RowBox[{"{", "}"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          StyleBox[
           RowBox[{"2", "|", "2"}],
           StripOnInput->False,
           LineColor->GrayLevel[0.5],
           FrontFaceColor->GrayLevel[0.5],
           BackFaceColor->GrayLevel[0.5],
           GraphicsColor->GrayLevel[0.5],
           FontWeight->Bold,
           FontColor->GrayLevel[0.5]], 
          StyleBox["0",
           StripOnInput->False,
           LineColor->RGBColor[0, 1, 0],
           FrontFaceColor->RGBColor[0, 1, 0],
           BackFaceColor->RGBColor[0, 1, 0],
           GraphicsColor->RGBColor[0, 1, 0],
           FontWeight->Bold,
           FontColor->RGBColor[0, 1, 0]]},
         {
          StyleBox[
           RowBox[{"2", "|", "3"}],
           StripOnInput->False,
           LineColor->GrayLevel[0.5],
           FrontFaceColor->GrayLevel[0.5],
           BackFaceColor->GrayLevel[0.5],
           GraphicsColor->GrayLevel[0.5],
           FontWeight->Bold,
           FontColor->GrayLevel[0.5]], 
          StyleBox["0",
           StripOnInput->False,
           LineColor->RGBColor[0, 1, 0],
           FrontFaceColor->RGBColor[0, 1, 0],
           BackFaceColor->RGBColor[0, 1, 0],
           GraphicsColor->RGBColor[0, 1, 0],
           FontWeight->Bold,
           FontColor->RGBColor[0, 1, 0]]}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
          "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          StyleBox[
           RowBox[{"2", "|", "2"}],
           StripOnInput->False,
           LineColor->GrayLevel[0.5],
           FrontFaceColor->GrayLevel[0.5],
           BackFaceColor->GrayLevel[0.5],
           GraphicsColor->GrayLevel[0.5],
           FontWeight->Bold,
           FontColor->GrayLevel[0.5]], 
          StyleBox["0",
           StripOnInput->False,
           LineColor->RGBColor[0, 1, 0],
           FrontFaceColor->RGBColor[0, 1, 0],
           BackFaceColor->RGBColor[0, 1, 0],
           GraphicsColor->RGBColor[0, 1, 0],
           FontWeight->Bold,
           FontColor->RGBColor[0, 1, 0]]}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
          "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], 
     TagBox[
      RowBox[{"{", "}"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          StyleBox[
           RowBox[{"3", "|", "2"}],
           StripOnInput->False,
           LineColor->GrayLevel[0.5],
           FrontFaceColor->GrayLevel[0.5],
           BackFaceColor->GrayLevel[0.5],
           GraphicsColor->GrayLevel[0.5],
           FontWeight->Bold,
           FontColor->GrayLevel[0.5]], 
          StyleBox["0",
           StripOnInput->False,
           LineColor->RGBColor[0, 1, 0],
           FrontFaceColor->RGBColor[0, 1, 0],
           BackFaceColor->RGBColor[0, 1, 0],
           GraphicsColor->RGBColor[0, 1, 0],
           FontWeight->Bold,
           FontColor->RGBColor[0, 1, 0]]},
         {
          StyleBox[
           RowBox[{"2", "|", "2"}],
           StripOnInput->False,
           LineColor->GrayLevel[0.5],
           FrontFaceColor->GrayLevel[0.5],
           BackFaceColor->GrayLevel[0.5],
           GraphicsColor->GrayLevel[0.5],
           FontWeight->Bold,
           FontColor->GrayLevel[0.5]], 
          StyleBox["0",
           StripOnInput->False,
           LineColor->RGBColor[0, 1, 0],
           FrontFaceColor->RGBColor[0, 1, 0],
           BackFaceColor->RGBColor[0, 1, 0],
           GraphicsColor->RGBColor[0, 1, 0],
           FontWeight->Bold,
           FontColor->RGBColor[0, 1, 0]]}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
          "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          StyleBox[
           RowBox[{"2", "|", "2"}],
           StripOnInput->False,
           LineColor->GrayLevel[0.5],
           FrontFaceColor->GrayLevel[0.5],
           BackFaceColor->GrayLevel[0.5],
           GraphicsColor->GrayLevel[0.5],
           FontWeight->Bold,
           FontColor->GrayLevel[0.5]], 
          StyleBox["0",
           StripOnInput->False,
           LineColor->RGBColor[0, 1, 0],
           FrontFaceColor->RGBColor[0, 1, 0],
           BackFaceColor->RGBColor[0, 1, 0],
           GraphicsColor->RGBColor[0, 1, 0],
           FontWeight->Bold,
           FontColor->RGBColor[0, 1, 0]]}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
          "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], 
     TagBox[
      RowBox[{"{", "}"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], 
     TagBox[
      RowBox[{"{", "}"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]}
   },
   AutoDelete->False,
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Grid"]], "Output",
 CellChangeTimes->{3.6789512896979523`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"allYD2", "[", "7", "]"}]], "Input",
 CellChangeTimes->{{3.678951295345717*^9, 3.67895129567367*^9}}],

Cell[BoxData[
 TagBox[GridBox[{
    {
     GraphicsBox[
      {GrayLevel[1], EdgeForm[Thickness[Large]], RectangleBox[{0, 0}], 
       RectangleBox[{1, 0}], RectangleBox[{2, 0}], RectangleBox[{3, 0}], 
       RectangleBox[{4, 0}], RectangleBox[{5, 0}], RectangleBox[{6, 0}]},
      ImageSize->{210, 30}], 
     GraphicsBox[
      {GrayLevel[1], EdgeForm[Thickness[
       Large]], {RectangleBox[{0, 0}], RectangleBox[{1, 0}], 
        RectangleBox[{2, 0}], RectangleBox[{3, 0}], RectangleBox[{4, 0}], 
        RectangleBox[{5, 0}]}, RectangleBox[{0, 1}]},
      ImageSize->{180, 60}], 
     GraphicsBox[
      {GrayLevel[1], EdgeForm[Thickness[
       Large]], {RectangleBox[{0, 0}], RectangleBox[{1, 0}], 
        RectangleBox[{2, 0}], RectangleBox[{3, 0}], RectangleBox[{4, 0}]}, {
        RectangleBox[{0, 1}], RectangleBox[{1, 1}]}},
      ImageSize->{150, 60}], 
     GraphicsBox[
      {GrayLevel[1], EdgeForm[Thickness[
       Large]], {RectangleBox[{0, 0}], RectangleBox[{1, 0}], 
        RectangleBox[{2, 0}], RectangleBox[{3, 0}], RectangleBox[{4, 0}]}, 
       RectangleBox[{0, 1}], RectangleBox[{0, 2}]},
      ImageSize->{150, 90}], 
     GraphicsBox[
      {GrayLevel[1], EdgeForm[Thickness[
       Large]], {RectangleBox[{0, 0}], RectangleBox[{1, 0}], 
        RectangleBox[{2, 0}], RectangleBox[{3, 0}]}, {RectangleBox[{0, 1}], 
        RectangleBox[{1, 1}], RectangleBox[{2, 1}]}},
      ImageSize->{120, 60}], 
     GraphicsBox[
      {GrayLevel[1], EdgeForm[Thickness[
       Large]], {RectangleBox[{0, 0}], RectangleBox[{1, 0}], 
        RectangleBox[{2, 0}], RectangleBox[{3, 0}]}, {RectangleBox[{0, 1}], 
        RectangleBox[{1, 1}]}, RectangleBox[{0, 2}]},
      ImageSize->{120, 90}], 
     GraphicsBox[
      {GrayLevel[1], EdgeForm[Thickness[
       Large]], {RectangleBox[{0, 0}], RectangleBox[{1, 0}], 
        RectangleBox[{2, 0}], RectangleBox[{3, 0}]}, RectangleBox[{0, 1}], 
       RectangleBox[{0, 2}], RectangleBox[{0, 3}]},
      ImageSize->{120, 120}], 
     GraphicsBox[
      {GrayLevel[1], EdgeForm[Thickness[
       Large]], {RectangleBox[{0, 0}], RectangleBox[{1, 0}], 
        RectangleBox[{2, 0}]}, {RectangleBox[{0, 1}], RectangleBox[{1, 1}], 
        RectangleBox[{2, 1}]}, RectangleBox[{0, 2}]},
      ImageSize->{90, 90}], 
     GraphicsBox[
      {GrayLevel[1], EdgeForm[Thickness[
       Large]], {RectangleBox[{0, 0}], RectangleBox[{1, 0}], 
        RectangleBox[{2, 0}]}, {RectangleBox[{0, 1}], RectangleBox[{1, 1}]}, {
        RectangleBox[{0, 2}], RectangleBox[{1, 2}]}},
      ImageSize->{90, 90}], 
     GraphicsBox[
      {GrayLevel[1], EdgeForm[Thickness[
       Large]], {RectangleBox[{0, 0}], RectangleBox[{1, 0}], 
        RectangleBox[{2, 0}]}, {RectangleBox[{0, 1}], RectangleBox[{1, 1}]}, 
       RectangleBox[{0, 2}], RectangleBox[{0, 3}]},
      ImageSize->{90, 120}], 
     GraphicsBox[
      {GrayLevel[1], EdgeForm[Thickness[
       Large]], {RectangleBox[{0, 0}], RectangleBox[{1, 0}], 
        RectangleBox[{2, 0}]}, RectangleBox[{0, 1}], RectangleBox[{0, 2}], 
       RectangleBox[{0, 3}], RectangleBox[{0, 4}]},
      ImageSize->{90, 150}], 
     GraphicsBox[
      {GrayLevel[1], EdgeForm[Thickness[
       Large]], {RectangleBox[{0, 0}], RectangleBox[{1, 0}]}, {
        RectangleBox[{0, 1}], RectangleBox[{1, 1}]}, {RectangleBox[{0, 2}], 
        RectangleBox[{1, 2}]}, RectangleBox[{0, 3}]},
      ImageSize->{60, 120}], 
     GraphicsBox[
      {GrayLevel[1], EdgeForm[Thickness[
       Large]], {RectangleBox[{0, 0}], RectangleBox[{1, 0}]}, {
        RectangleBox[{0, 1}], RectangleBox[{1, 1}]}, RectangleBox[{0, 2}], 
       RectangleBox[{0, 3}], RectangleBox[{0, 4}]},
      ImageSize->{60, 150}], 
     GraphicsBox[
      {GrayLevel[1], EdgeForm[Thickness[
       Large]], {RectangleBox[{0, 0}], RectangleBox[{1, 0}]}, 
       RectangleBox[{0, 1}], RectangleBox[{0, 2}], RectangleBox[{0, 3}], 
       RectangleBox[{0, 4}], RectangleBox[{0, 5}]},
      ImageSize->{60, 180}], 
     GraphicsBox[
      {GrayLevel[1], EdgeForm[Thickness[Large]], RectangleBox[{0, 0}], 
       RectangleBox[{0, 1}], RectangleBox[{0, 2}], RectangleBox[{0, 3}], 
       RectangleBox[{0, 4}], RectangleBox[{0, 5}], RectangleBox[{0, 6}]},
      ImageSize->{30, 210}]},
    {
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox["6",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox["14",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox["15",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox["14",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox["35",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox["20",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox["21",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox["21",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox["35",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox["15",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox["14",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox["14",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox["6",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 0, 1]]},
    {
     TagBox[
      RowBox[{"{", "}"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], 
     TagBox[
      RowBox[{"{", "}"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          StyleBox[
           RowBox[{"2", "|", "2"}],
           StripOnInput->False,
           LineColor->GrayLevel[0.5],
           FrontFaceColor->GrayLevel[0.5],
           BackFaceColor->GrayLevel[0.5],
           GraphicsColor->GrayLevel[0.5],
           FontWeight->Bold,
           FontColor->GrayLevel[0.5]], 
          StyleBox["0",
           StripOnInput->False,
           LineColor->RGBColor[0, 1, 0],
           FrontFaceColor->RGBColor[0, 1, 0],
           BackFaceColor->RGBColor[0, 1, 0],
           GraphicsColor->RGBColor[0, 1, 0],
           FontWeight->Bold,
           FontColor->RGBColor[0, 1, 0]]}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
          "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], 
     TagBox[
      RowBox[{"{", "}"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          StyleBox[
           RowBox[{"2", "|", "2"}],
           StripOnInput->False,
           LineColor->GrayLevel[0.5],
           FrontFaceColor->GrayLevel[0.5],
           BackFaceColor->GrayLevel[0.5],
           GraphicsColor->GrayLevel[0.5],
           FontWeight->Bold,
           FontColor->GrayLevel[0.5]], 
          StyleBox["0",
           StripOnInput->False,
           LineColor->RGBColor[0, 1, 0],
           FrontFaceColor->RGBColor[0, 1, 0],
           BackFaceColor->RGBColor[0, 1, 0],
           GraphicsColor->RGBColor[0, 1, 0],
           FontWeight->Bold,
           FontColor->RGBColor[0, 1, 0]]},
         {
          StyleBox[
           RowBox[{"2", "|", "3"}],
           StripOnInput->False,
           LineColor->GrayLevel[0.5],
           FrontFaceColor->GrayLevel[0.5],
           BackFaceColor->GrayLevel[0.5],
           GraphicsColor->GrayLevel[0.5],
           FontWeight->Bold,
           FontColor->GrayLevel[0.5]], 
          StyleBox["0",
           StripOnInput->False,
           LineColor->RGBColor[0, 1, 0],
           FrontFaceColor->RGBColor[0, 1, 0],
           BackFaceColor->RGBColor[0, 1, 0],
           GraphicsColor->RGBColor[0, 1, 0],
           FontWeight->Bold,
           FontColor->RGBColor[0, 1, 0]]}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
          "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          StyleBox[
           RowBox[{"2", "|", "2"}],
           StripOnInput->False,
           LineColor->GrayLevel[0.5],
           FrontFaceColor->GrayLevel[0.5],
           BackFaceColor->GrayLevel[0.5],
           GraphicsColor->GrayLevel[0.5],
           FontWeight->Bold,
           FontColor->GrayLevel[0.5]], 
          StyleBox["0",
           StripOnInput->False,
           LineColor->RGBColor[0, 1, 0],
           FrontFaceColor->RGBColor[0, 1, 0],
           BackFaceColor->RGBColor[0, 1, 0],
           GraphicsColor->RGBColor[0, 1, 0],
           FontWeight->Bold,
           FontColor->RGBColor[0, 1, 0]]}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
          "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], 
     TagBox[
      RowBox[{"{", "}"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          StyleBox[
           RowBox[{"2", "|", "2"}],
           StripOnInput->False,
           LineColor->GrayLevel[0.5],
           FrontFaceColor->GrayLevel[0.5],
           BackFaceColor->GrayLevel[0.5],
           GraphicsColor->GrayLevel[0.5],
           FontWeight->Bold,
           FontColor->GrayLevel[0.5]], 
          StyleBox["0",
           StripOnInput->False,
           LineColor->RGBColor[0, 1, 0],
           FrontFaceColor->RGBColor[0, 1, 0],
           BackFaceColor->RGBColor[0, 1, 0],
           GraphicsColor->RGBColor[0, 1, 0],
           FontWeight->Bold,
           FontColor->RGBColor[0, 1, 0]]},
         {
          StyleBox[
           RowBox[{"2", "|", "3"}],
           StripOnInput->False,
           LineColor->GrayLevel[0.5],
           FrontFaceColor->GrayLevel[0.5],
           BackFaceColor->GrayLevel[0.5],
           GraphicsColor->GrayLevel[0.5],
           FontWeight->Bold,
           FontColor->GrayLevel[0.5]], 
          StyleBox["0",
           StripOnInput->False,
           LineColor->RGBColor[0, 1, 0],
           FrontFaceColor->RGBColor[0, 1, 0],
           BackFaceColor->RGBColor[0, 1, 0],
           GraphicsColor->RGBColor[0, 1, 0],
           FontWeight->Bold,
           FontColor->RGBColor[0, 1, 0]]}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
          "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          StyleBox[
           RowBox[{"3", "|", "2"}],
           StripOnInput->False,
           LineColor->GrayLevel[0.5],
           FrontFaceColor->GrayLevel[0.5],
           BackFaceColor->GrayLevel[0.5],
           GraphicsColor->GrayLevel[0.5],
           FontWeight->Bold,
           FontColor->GrayLevel[0.5]], 
          StyleBox["0",
           StripOnInput->False,
           LineColor->RGBColor[0, 1, 0],
           FrontFaceColor->RGBColor[0, 1, 0],
           BackFaceColor->RGBColor[0, 1, 0],
           GraphicsColor->RGBColor[0, 1, 0],
           FontWeight->Bold,
           FontColor->RGBColor[0, 1, 0]]},
         {
          StyleBox[
           RowBox[{"2", "|", "2"}],
           StripOnInput->False,
           LineColor->GrayLevel[0.5],
           FrontFaceColor->GrayLevel[0.5],
           BackFaceColor->GrayLevel[0.5],
           GraphicsColor->GrayLevel[0.5],
           FontWeight->Bold,
           FontColor->GrayLevel[0.5]], 
          StyleBox["0",
           StripOnInput->False,
           LineColor->RGBColor[0, 1, 0],
           FrontFaceColor->RGBColor[0, 1, 0],
           BackFaceColor->RGBColor[0, 1, 0],
           GraphicsColor->RGBColor[0, 1, 0],
           FontWeight->Bold,
           FontColor->RGBColor[0, 1, 0]]}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
          "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          StyleBox[
           RowBox[{"2", "|", "2"}],
           StripOnInput->False,
           LineColor->GrayLevel[0.5],
           FrontFaceColor->GrayLevel[0.5],
           BackFaceColor->GrayLevel[0.5],
           GraphicsColor->GrayLevel[0.5],
           FontWeight->Bold,
           FontColor->GrayLevel[0.5]], 
          StyleBox["0",
           StripOnInput->False,
           LineColor->RGBColor[0, 1, 0],
           FrontFaceColor->RGBColor[0, 1, 0],
           BackFaceColor->RGBColor[0, 1, 0],
           GraphicsColor->RGBColor[0, 1, 0],
           FontWeight->Bold,
           FontColor->RGBColor[0, 1, 0]]}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
          "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], 
     TagBox[
      RowBox[{"{", "}"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          StyleBox[
           RowBox[{"3", "|", "2"}],
           StripOnInput->False,
           LineColor->GrayLevel[0.5],
           FrontFaceColor->GrayLevel[0.5],
           BackFaceColor->GrayLevel[0.5],
           GraphicsColor->GrayLevel[0.5],
           FontWeight->Bold,
           FontColor->GrayLevel[0.5]], 
          StyleBox["0",
           StripOnInput->False,
           LineColor->RGBColor[0, 1, 0],
           FrontFaceColor->RGBColor[0, 1, 0],
           BackFaceColor->RGBColor[0, 1, 0],
           GraphicsColor->RGBColor[0, 1, 0],
           FontWeight->Bold,
           FontColor->RGBColor[0, 1, 0]]},
         {
          StyleBox[
           RowBox[{"2", "|", "2"}],
           StripOnInput->False,
           LineColor->GrayLevel[0.5],
           FrontFaceColor->GrayLevel[0.5],
           BackFaceColor->GrayLevel[0.5],
           GraphicsColor->GrayLevel[0.5],
           FontWeight->Bold,
           FontColor->GrayLevel[0.5]], 
          StyleBox["0",
           StripOnInput->False,
           LineColor->RGBColor[0, 1, 0],
           FrontFaceColor->RGBColor[0, 1, 0],
           BackFaceColor->RGBColor[0, 1, 0],
           GraphicsColor->RGBColor[0, 1, 0],
           FontWeight->Bold,
           FontColor->RGBColor[0, 1, 0]]}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
          "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          StyleBox[
           RowBox[{"2", "|", "2"}],
           StripOnInput->False,
           LineColor->GrayLevel[0.5],
           FrontFaceColor->GrayLevel[0.5],
           BackFaceColor->GrayLevel[0.5],
           GraphicsColor->GrayLevel[0.5],
           FontWeight->Bold,
           FontColor->GrayLevel[0.5]], 
          StyleBox["0",
           StripOnInput->False,
           LineColor->RGBColor[0, 1, 0],
           FrontFaceColor->RGBColor[0, 1, 0],
           BackFaceColor->RGBColor[0, 1, 0],
           GraphicsColor->RGBColor[0, 1, 0],
           FontWeight->Bold,
           FontColor->RGBColor[0, 1, 0]]}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
          "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], 
     TagBox[
      RowBox[{"{", "}"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], 
     TagBox[
      RowBox[{"{", "}"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]}
   },
   AutoDelete->False,
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Grid"]], "Output",
 CellChangeTimes->{3.678951300421198*^9}],

Cell[BoxData["$Aborted"], "Output",
 CellChangeTimes->{3.680632871596587*^9}]
}, Open  ]]
}, Closed]]
}, Closed]]
}, Open  ]]
},
WindowSize->{1299, 735},
WindowMargins->{{53, Automatic}, {Automatic, 0}},
FrontEndVersion->"11.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (September \
21, 2016)",
StyleDefinitions->Notebook[{
   Cell[
    StyleData[StyleDefinitions -> "Default.nb"]], 
   Cell[
    StyleData["Section"], FontColor -> 
    RGBColor[0., 0.5019607843137255, 0.5019607843137255]], 
   Cell[
    StyleData["Subsection"], FontColor -> GrayLevel[0]], 
   Cell[
    StyleData["Subsubsection"], FontColor -> 
    RGBColor[0., 0.5019607843137255, 0.5019607843137255]], 
   Cell[
    StyleData["Text"], Background -> 
    RGBColor[0., 0.5019607843137255, 0.5019607843137255]], 
   Cell[
    StyleData["Title"], FontColor -> GrayLevel[0], Background -> 
    RGBColor[0., 0.5019607843137255, 0.5019607843137255]]}, Visible -> False, 
  FrontEndVersion -> 
  "11.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (September 21, 2016)", 
  StyleDefinitions -> "PrivateStylesheetFormatting.nb"]
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 429, 9, 134, "Title"],
Cell[1012, 33, 324, 10, 44, "Output"],
Cell[1339, 45, 306, 9, 44, "Output"],
Cell[CellGroupData[{
Cell[1670, 58, 202, 3, 64, "Section"],
Cell[CellGroupData[{
Cell[1897, 65, 236, 3, 44, "Subsection"],
Cell[CellGroupData[{
Cell[2158, 72, 115, 2, 35, "Subsubsection"],
Cell[2276, 76, 847, 23, 51, "Text"],
Cell[CellGroupData[{
Cell[3148, 103, 465, 12, 32, "Input"],
Cell[3616, 117, 1857, 59, 89, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5510, 181, 685, 18, 57, "Input"],
Cell[6198, 201, 653, 21, 44, "Output"],
Cell[6854, 224, 237, 6, 44, "Output"]
}, Open  ]],
Cell[7106, 233, 579, 19, 52, "Text"],
Cell[CellGroupData[{
Cell[7710, 256, 465, 12, 32, "Input"],
Cell[8178, 270, 1877, 59, 89, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[10092, 334, 464, 15, 35, "Input"],
Cell[10559, 351, 4693, 144, 272, "Output"]
}, Open  ]],
Cell[15267, 498, 737, 18, 70, "Text"],
Cell[CellGroupData[{
Cell[16029, 520, 146, 4, 32, "Input"],
Cell[16178, 526, 1061, 35, 44, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[17276, 566, 551, 17, 32, "Input"],
Cell[17830, 585, 1087, 35, 44, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[18966, 626, 192, 4, 29, "Subsubsection"],
Cell[19161, 632, 284, 7, 47, "Text"],
Cell[CellGroupData[{
Cell[19470, 643, 206, 4, 54, "Input"],
Cell[19679, 649, 580, 17, 32, "Output"],
Cell[20262, 668, 192, 4, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[20491, 677, 483, 11, 117, "Input"],
Cell[20977, 690, 239, 5, 32, "Output"],
Cell[21219, 697, 291, 6, 32, "Output"],
Cell[21513, 705, 372, 7, 32, "Output"],
Cell[21888, 714, 476, 8, 32, "Output"],
Cell[22367, 724, 630, 10, 54, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[23046, 740, 194, 4, 29, "Subsubsection"],
Cell[23243, 746, 193, 6, 47, "Text"],
Cell[CellGroupData[{
Cell[23461, 756, 245, 5, 32, "Input"],
Cell[23709, 763, 566, 10, 135, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[24324, 779, 198, 4, 29, "Subsubsection"],
Cell[24525, 785, 514, 16, 66, "Text"],
Cell[CellGroupData[{
Cell[25064, 805, 198, 4, 32, "Input"],
Cell[25265, 811, 12328, 344, 415, "Output"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[37654, 1162, 101, 1, 36, "Subsection"],
Cell[CellGroupData[{
Cell[37780, 1167, 131, 1, 35, "Subsubsection"],
Cell[37914, 1170, 1090, 21, 142, "Text"],
Cell[39007, 1193, 465, 11, 69, "Text"],
Cell[39475, 1206, 32374, 753, 606, "Input"],
Cell[71852, 1961, 548, 9, 65, "Text"],
Cell[72403, 1972, 11393, 217, 570, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[83833, 2194, 116, 1, 35, "Subsubsection"],
Cell[83952, 2197, 976, 19, 242, "Text"],
Cell[84931, 2218, 1645, 39, 436, "Input"],
Cell[86579, 2259, 842, 17, 125, "Text"],
Cell[87424, 2278, 1693, 40, 394, InheritFromParent]
}, Open  ]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[89178, 2325, 101, 1, 64, "Section"],
Cell[CellGroupData[{
Cell[89304, 2330, 151, 2, 44, "Subsection"],
Cell[CellGroupData[{
Cell[89480, 2336, 123, 1, 35, "Subsubsection"],
Cell[89606, 2339, 549, 12, 62, "Input",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[90180, 2355, 170, 3, 28, "Input"],
Cell[90353, 2360, 516, 14, 28, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[90918, 2380, 210, 3, 29, "Subsubsection"],
Cell[91131, 2385, 734, 19, 44, "Input",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[91890, 2408, 278, 6, 46, "Input"],
Cell[92171, 2416, 187, 4, 28, "Output"],
Cell[92361, 2422, 210, 5, 28, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[92620, 2433, 132, 1, 29, "Subsubsection"],
Cell[92755, 2436, 1146, 29, 44, "Input",
 InitializationCell->True]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[93950, 2471, 116, 1, 36, "Subsection"],
Cell[CellGroupData[{
Cell[94091, 2476, 150, 2, 35, "Subsubsection"],
Cell[94244, 2480, 277, 7, 84, "Text"],
Cell[94524, 2489, 1410, 34, 44, "Input",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[95959, 2527, 243, 5, 28, "Input"],
Cell[96205, 2534, 736, 21, 28, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[96990, 2561, 197, 3, 29, "Subsubsection"],
Cell[97190, 2566, 992, 25, 44, "Input",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[98207, 2595, 294, 8, 28, "Input"],
Cell[98504, 2605, 262, 8, 28, "Output"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[98827, 2620, 169, 2, 36, "Subsection"],
Cell[CellGroupData[{
Cell[99021, 2626, 185, 2, 35, "Subsubsection"],
Cell[99209, 2630, 984, 29, 68, "Input",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[100218, 2663, 451, 11, 71, "Input"],
Cell[100672, 2676, 425, 13, 43, "Output"],
Cell[101100, 2691, 1465, 36, 371, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[102614, 2733, 122, 1, 29, "Subsubsection"],
Cell[102739, 2736, 1816, 46, 68, "Input",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[104580, 2786, 521, 12, 71, "Input"],
Cell[105104, 2800, 1029, 31, 43, "Output"],
Cell[106136, 2833, 1682, 39, 371, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[107867, 2878, 169, 2, 29, "Subsubsection"],
Cell[108039, 2882, 892, 24, 68, "Input",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[108956, 2910, 481, 12, 71, "Input"],
Cell[109440, 2924, 1784, 58, 43, "Output"],
Cell[111227, 2984, 1569, 38, 371, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[112845, 3028, 122, 1, 29, "Subsubsection"],
Cell[112970, 3031, 660, 18, 68, "Input",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[113655, 3053, 378, 10, 71, "Input"],
Cell[114036, 3065, 1059, 34, 43, "Output"],
Cell[115098, 3101, 1570, 37, 371, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[116717, 3144, 237, 4, 29, "Subsubsection"],
Cell[116957, 3150, 3081, 79, 130, "Input",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[120063, 3233, 292, 7, 28, "Input"],
Cell[120358, 3242, 27592, 851, 1295, "Output"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[147999, 4099, 179, 3, 29, "Subsubsection"],
Cell[148181, 4104, 2393, 63, 181, "Input",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[150599, 4171, 304, 9, 28, "Input"],
Cell[150906, 4182, 440, 14, 28, "Output"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[151407, 4203, 109, 1, 36, "Subsection"],
Cell[CellGroupData[{
Cell[151541, 4208, 299, 4, 35, "Subsubsection"],
Cell[151843, 4214, 1801, 46, 78, "Input",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[153669, 4264, 301, 9, 28, "Input"],
Cell[153973, 4275, 2366, 38, 183, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[156376, 4318, 385, 7, 46, "Input"],
Cell[156764, 4327, 905, 14, 46, "Output"],
Cell[157672, 4343, 1205, 18, 63, "Output"]
}, Open  ]],
Cell[158892, 4364, 119, 1, 46, "Text"],
Cell[CellGroupData[{
Cell[159036, 4369, 296, 8, 28, "Input"],
Cell[159335, 4379, 419, 8, 46, "Output"]
}, Open  ]],
Cell[159769, 4390, 138, 1, 46, "Text"],
Cell[CellGroupData[{
Cell[159932, 4395, 295, 8, 28, "Input"],
Cell[160230, 4405, 396, 7, 28, "Output"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[160687, 4419, 98, 1, 36, "Subsection"],
Cell[CellGroupData[{
Cell[160810, 4424, 220, 3, 35, "Subsubsection"],
Cell[161033, 4429, 1687, 43, 79, "Input",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[162745, 4476, 569, 12, 63, "Input"],
Cell[163317, 4490, 296, 6, 45, "Output"],
Cell[163616, 4498, 397, 8, 105, "Output"],
Cell[164016, 4508, 520, 10, 135, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[164585, 4524, 160, 3, 29, "Subsubsection"],
Cell[164748, 4529, 12534, 279, 538, "Input",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[177307, 4812, 311, 7, 28, "Input"],
Cell[177621, 4821, 15118, 427, 515, "Output"]
}, Open  ]]
}, Closed]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[192812, 5256, 201, 2, 50, "Section"],
Cell[CellGroupData[{
Cell[193038, 5262, 97, 1, 44, "Subsection"],
Cell[193138, 5265, 1390, 40, 133, "Text"],
Cell[194531, 5307, 23517, 538, 1330, "Input",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[218073, 5849, 280, 3, 35, "Subsubsection"],
Cell[218356, 5854, 1112, 37, 277, "Text"],
Cell[219471, 5893, 349, 10, 51, "Input",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[219845, 5907, 325, 9, 32, "Input"],
Cell[220173, 5918, 4808, 159, 249, "Output"]
}, Open  ]],
Cell[224996, 6080, 271, 6, 46, "Text"],
Cell[225270, 6088, 22829, 527, 1203, "Input",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[248124, 6619, 489, 12, 54, "Input"],
Cell[248616, 6633, 118, 2, 32, "Output"],
Cell[248737, 6637, 119, 2, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[248893, 6644, 663, 17, 75, "Input"],
Cell[249559, 6663, 645, 17, 35, "Output"],
Cell[250207, 6682, 365, 7, 32, "Output"],
Cell[250575, 6691, 363, 7, 32, "Output"]
}, Open  ]],
Cell[250953, 6701, 162, 3, 46, "Text"],
Cell[CellGroupData[{
Cell[251140, 6708, 950, 24, 96, "Input"],
Cell[252093, 6734, 578, 15, 35, "Output"],
Cell[252674, 6751, 370, 7, 32, "Output"],
Cell[253047, 6760, 368, 7, 32, "Output"],
Cell[253418, 6769, 315, 5, 32, "Output"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[253794, 6781, 97, 1, 36, "Subsection"],
Cell[253894, 6784, 24305, 485, 1173, "Input",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[278224, 7273, 132, 2, 35, "Subsubsection"],
Cell[278359, 7277, 973, 18, 44, "Input"],
Cell[279335, 7297, 875, 16, 44, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[280247, 7318, 173, 2, 29, "Subsubsection"],
Cell[280423, 7322, 105, 1, 46, "Text"],
Cell[280531, 7325, 1707, 44, 62, "Input",
 InitializationCell->True],
Cell[282241, 7371, 105, 1, 46, "Text"],
Cell[282349, 7374, 2382, 60, 84, "Input",
 InitializationCell->True],
Cell[284734, 7436, 237, 3, 46, "Text"],
Cell[284974, 7441, 2471, 74, 258, "Input",
 InitializationCell->True]
}, Closed]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[287506, 7522, 182, 2, 50, "Section"],
Cell[CellGroupData[{
Cell[287713, 7528, 97, 1, 44, "Subsection"],
Cell[287813, 7531, 1351, 39, 151, "Text"],
Cell[289167, 7572, 23126, 551, 1047, "Input",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[312318, 8127, 392, 11, 28, "Input"],
Cell[CellGroupData[{
Cell[312735, 8142, 269, 4, 22, "Print"],
Cell[313007, 8148, 243, 4, 21, "Print"]
}, Open  ]],
Cell[313265, 8155, 1978, 58, 79, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[315292, 8219, 247, 4, 36, "Subsection"],
Cell[315542, 8225, 232, 4, 46, "Text"],
Cell[315777, 8231, 4000, 93, 148, "Input",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[319802, 8328, 124, 2, 28, "Input"],
Cell[319929, 8332, 2057, 58, 83, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[322023, 8395, 122, 2, 28, "Input"],
Cell[322148, 8399, 4945, 140, 131, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[327130, 8544, 126, 2, 28, "Input"],
Cell[327259, 8548, 9172, 258, 179, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[336468, 8811, 126, 2, 28, "Input"],
Cell[336597, 8815, 17674, 493, 227, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[354308, 9313, 126, 2, 28, "Input"],
Cell[354437, 9317, 28749, 800, 275, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[383223, 10122, 124, 2, 28, "Input"],
Cell[383350, 10126, 49800, 1385, 323, "Output"]
}, Open  ]],
Cell[433165, 11514, 189, 2, 46, "Text"],
Cell[433357, 11518, 4327, 102, 148, "Input",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[437709, 11624, 125, 2, 28, "Input"],
Cell[437837, 11628, 14019, 391, 251, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[451893, 12024, 124, 2, 28, "Input"],
Cell[452020, 12028, 21545, 589, 281, "Output"],
Cell[473568, 12619, 77, 1, 28, "Output"]
}, Open  ]]
}, Closed]]
}, Closed]]
}, Open  ]]
}
]
*)


